Vector boson pair production at one loop: analytic results for the process $q \bar{q} \ell \bar\ell \ell^\prime \bar{\ell}^\prime g$

We present compact analytic results for the one-loop amplitude for the process $0 \rightarrow q \bar{q} \ell \bar\ell \ell^\prime \bar{\ell}^\prime g$, relevant for both the production of a pair of $Z$ and $W$-bosons in association with a jet. We focus on the gauge-invariant contribution mediated by a loop of quarks. We explicitly include all effects of the loop-quark mass $m$, appropriate for the production of a pair of $Z$-bosons. In the limit $m \to 0$, our results are also applicable to the production of $W$-boson pairs, mediated by a loop of massless quarks. Implemented in a numerical code, the results are fast. The calculation uses novel advancements in spinor-helicity simplification techniques, for the first time applied beyond five-point massless kinematics. We make use of primary decompositions from algebraic-geometry, which now involve non-radical ideals, and $p$-adic numbers from number theory. We show how to infer whether numerator polynomials belong to symbolic powers of non-radical ideals through numerical evaluations.

==> anc/README <==
# Summary of ancillary files:

We provide two python ``pytest'' scripts:
- test_coeffs.py, which checks the scalar master-integral coefficients presented in section 4 against a cached kinematic point;
- test_primdecs.py, which checks the primary decompositions presented in section 3.3.1.

To run the tests:

Install Singular: https://www.singular.uni-kl.de/

Create a python virtual environment: >>> python3 -m venv .venv
Activate the virtual environment:    >>> source .venv/bin/activate
Install requirements with pip:       >>> pip install -r requirements.txt
Run the tests:                       >>> pytest -rs --verbose

test_coeffs.py does not require Singular, however test_primdecs.py does.
In two cases the ideal whose primary decomposition is tested in test_primdecs.py requires a permutation of the external legs to be mapped to the ideal presented in the paper.

On the following CPU (11th Gen Intel(R) Core(TM) i7-11800H @ 2.30GHz) 47 (tests) passed, 1 skipped in 1051.15s (0:17:31).
Testing only the coefficients takes approximately 1s.

In addition we provide a gzipped tar file qcdcode.tar.gz which contains fortran routines which evaluate all
the coefficients in the paper at the same as used for the python check. With a fortran compiler an executable 'driver'
can be obtained by typing make. The expected output is in the file 'driver.out'.

==> anc/fortran/constants.f <==
 
      real(dp), parameter ::  zip=0._dp
      real(dp), parameter ::  zero=0._dp
      real(dp), parameter ::  one=1._dp
      real(dp), parameter ::  two=2._dp
      real(dp), parameter ::  three=3._dp
      real(dp), parameter ::  four=4._dp
      real(dp), parameter ::  five=5._dp
      real(dp), parameter ::  six=6._dp
      real(dp), parameter ::  seven=7._dp
      real(dp), parameter ::  eight=8._dp
      real(dp), parameter ::  nine=9._dp
      real(dp), parameter ::  ten=10._dp
      real(dp), parameter ::  eleven=11._dp
      real(dp), parameter ::  twelve=12._dp
      real(dp), parameter ::  sixteen=16._dp
      real(dp), parameter ::  half=0.5_dp
      real(dp), parameter ::  quarter=0.25_dp


      real(dp), parameter :: pi=3.14159265358979311599796346854418516_dp
      real(dp), parameter :: pisq=pi*pi
      real(dp), parameter :: pisqo6=pisq/six
      real(dp), parameter :: twopi=two*pi
      real(dp), parameter :: fourpi=four*pi
      real(dp), parameter :: pion4=pi/four
      real(dp), parameter :: pion10=pi/ten
      real(dp), parameter :: pisqm8=pisq-eight

      real(dp), parameter ::rt2=1.41421356237309504880168872420969798_dp
      real(dp), parameter :: twort2=two*rt2
      real(dp), parameter :: fourrt2=four*rt2
! sqrt(two/pi)
      real(dp),parameter::rt2onpi=0.79788456080286537143134772248787_dp 

      complex(dp), parameter :: im=(zip,one)
      complex(dp), parameter :: impi=(zip,pi)
      complex(dp), parameter :: czip=(zip,zip)
      complex(dp), parameter :: cone=(one,zip)
      complex(dp), parameter :: ctwo=(two,zip)
      complex(dp), parameter :: chalf=(half,zip)

      real(dp), parameter :: cf=four/three
      real(dp), parameter :: ca=three
      real(dp), parameter :: xn=three
      real(dp), parameter :: Nc=three
      real(dp), parameter :: Ncinv=one/three
      real(dp), parameter :: xnsq=nine
      real(dp), parameter :: v=eight
      real(dp), parameter :: tr=half,TF=half
      real(dp), parameter :: Von4=two
      real(dp), parameter :: ninth=one/nine
      real(dp), parameter :: xn4=xnsq-four
      real(dp), parameter :: qu=two/three
      real(dp), parameter :: qd=-one/three
      real(dp), parameter :: qe=-one
      real(dp), parameter :: spinave=one/four
      real(dp), parameter :: aveqq=spinave/xnsq
      real(dp), parameter :: aveqg=spinave/xn/v
      real(dp), parameter :: avegg=spinave/v**2
      real(dp), parameter :: aem=one/137.035989_dp


      real(dp), parameter :: nbGeV2=0.389379e6_dp
      real(dp), parameter :: pbGeV2=0.389379e9_dp
      real(dp), parameter :: fbGeV2=0.389379e12_dp
!----decifemtobarns
      real(dp), parameter :: dfbGeV2=0.389379e13_dp
      real(dp), parameter :: overa=pbGeV2/xn/256._dp/pi
      integer, parameter :: nloop=2, fn=-5



==> anc/fortran/dot.f <==
      function dot(p,i,j)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      real(dp):: dot
      integer:: i,j
      real(dp):: p(mxpart,4)
      dot=p(i,4)*p(j,4)-p(i,1)*p(j,1)-p(i,2)*p(j,2)-p(i,3)*p(j,3)
      return
      end


==> anc/fortran/driver.f <==
      program driver
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      complex(dp)::qloop_b12,qloop_b127,
     & qloop_c12x56m2,qloop_c34x56m0,qloop_c34x56m2,qloop_c7x12m2,
     & qloop_c7x34m2,qloop_ct12x34m2,qloop_ct12x56m2,qloop_ct34x56m2,
     & qloop_ct7x12m2,qloop_ct7x34m2,
     & qloop_d12x34x56m0,qloop_d12x34x56m2,
     & qloop_d12x34x56m2_asy,qloop_d12x34x56m2_sym,qloop_d12x34x56m4,
     & qloop_d56x12x34m2,qloop_diff,qloop_dt12x34x56m2,
     & qloop_dt12x34x56m4,qloop_dt56x12x34m2
      real(dp)::p(mxpart,4),dot
      integer::j 
!     Momenta are written in the format p_x,p_y,p_z,E
      p(1,:)=[-0.08_dp,-0.01_dp,-0.04_dp,-0.09_dp]
      p(2,:)=[0.11_dp,0.02_dp,0.10_dp,-0.15_dp]
      p(3,:)=[0.02_dp,-0.06_dp,0.03_dp,0.07_dp]
      p(4,:)=[-0.02_dp,0.06_dp,-0.03_dp,0.07_dp]
      p(5,:)=[-0.076137931034483_dp,0._dp,0.101517241379310_dp,
     & 0.126896551724138_dp]
      p(6,:)=[0.176137931034483_dp,-0.05_dp,-0.001517241379310_dp,
     & 0.183103448275862_dp]
      p(7,:)=[-0.13_dp,0.04_dp,-0.16_dp,-0.21_dp]

      write(6,*) 'p1sq',dot(p,1,1)
      write(6,*) 'p2sq',dot(p,2,2)
      write(6,*) 'p3sq',dot(p,3,3)
      write(6,*) 'p4sq',dot(p,4,4)
      write(6,*) 'p5sq',dot(p,5,5)
      write(6,*) 'p6sq',dot(p,6,6)
      write(6,*) 'p7sq',dot(p,7,7)
      write(6,*) 'Momentum conservation'
      do j=1,4
         write(6,*) 'j,sum',j,
     &    p(1,j)+p(2,j)+p(3,j)+p(4,j)+p(5,j)+p(6,j)+p(7,j)
      enddo
      call spinorz(7,p,za,zb)      
!Eq(4.7)
      write(6,*) 'Eq(4.7):qloop_d12x34x56m0(1,2,3,4,5,6,7,za,zb)     ',    
     & qloop_d12x34x56m0(1,2,3,4,5,6,7,za,zb)    
!Eq(4.9)
      write(6,*) 'Eq(4.9):qloop_d12x34x56m2_sym(1,2,3,4,5,6,7,za,zb) ',
     & qloop_d12x34x56m2_sym(1,2,3,4,5,6,7,za,zb)
!Eq(4.10)
      write(6,*)'Eq(4.10):qloop_d12x34x56m2_asy(1,2,3,4,5,6,7,za,zb)',
     & qloop_d12x34x56m2_asy(1,2,3,4,5,6,7,za,zb)
!Eq(4.11)
      write(6,*)'Eq(4.11):qloop_d12x34x56m4(1,2,3,4,5,6,7,za,zb)   ',    
     & qloop_d12x34x56m4(1,2,3,4,5,6,7,za,zb)    
!Eq(4.12)
      write(6,*)'Eq(4.12):qloop_dt12x34x56m2(1,2,3,4,5,6,7,za,zb)   ',   
     & qloop_dt12x34x56m2(1,2,3,4,5,6,7,za,zb)   
!Eq(4.13)
      write(6,*)'Eq(4.13):qloop_dt12x34x56m4(1,2,3,4,5,6,7,za,zb)   ',   
     & qloop_dt12x34x56m4(1,2,3,4,5,6,7,za,zb)   
      write(6,*)
!Eq(4.16)
!      write(6,*)'Eq(4.16):qloop_d56x12x34m2(1,2,3,4,5,6,7,za,zb)    ',    
!     & qloop_d56x12x34m2(1,2,3,4,5,6,7,za,zb)    
!Eq(4.16)
      write(6,*)'Eq(4.16):qloop_diff(1,2,3,4,5,6,7,za,zb)           ',
     & qloop_diff(1,2,3,4,5,6,7,za,zb)	       
!Eq(4.18)
      write(6,*)'Eq(4.18):qloop_dt56x12x34m2(1,2,3,4,5,6,7,za,zb)   ',   
     & qloop_dt56x12x34m2(1,2,3,4,5,6,7,za,zb)   
      write(6,*)
!Eq(4.22)
      write(6,*)'Eq(4.22):qloop_c34x56m0(1,2,3,4,5,6,7,za,zb)       ',       
     & qloop_c34x56m0(1,2,3,4,5,6,7,za,zb)       
!Eq(4.23)
      write(6,*)'Eq(4.23):qloop_c34x56m2(1,2,3,4,5,6,7,za,zb)       ',       
     & qloop_c34x56m2(1,2,3,4,5,6,7,za,zb)       
!Eq(4.24)
      write(6,*)'Eq(4.24):qloop_ct34x56m2(1,2,3,4,5,6,7,za,zb)     ',      
     & qloop_ct34x56m2(1,2,3,4,5,6,7,za,zb)      
!Eq(4.26,4.27)
      write(6,*)'Eq(4.26,4.27):qloop_c12x56m2(1,2,3,4,5,6,7,za,zb)  ',       
     & qloop_c12x56m2(1,2,3,4,5,6,7,za,zb)       
!Eq(4.28)
      write(6,*)'Eq(4.28):qloop_ct12x56m2(1,2,3,4,5,6,7,za,zb)       ',      
     & qloop_ct12x56m2(1,2,3,4,5,6,7,za,zb)      
!Eq(4.32)
      write(6,*)'Eq(4.32):qloop_c7x12m2(1,2,3,4,5,6,7,za,zb)        ',	       
     & qloop_c7x12m2(1,2,3,4,5,6,7,za,zb)	       
!Eq(4.33)
      write(6,*)'Eq(4.33):qloop_ct7x12m2(1,2,3,4,5,6,7,za,zb)      ',       
     & qloop_ct7x12m2(1,2,3,4,5,6,7,za,zb)       
!Eq(4.35,4.36)
      write(6,*)'Eq(4.35,4.36):qloop_c7x34m2(1,2,3,4,5,6,7,za,zb)   ',	       
     & qloop_c7x34m2(1,2,3,4,5,6,7,za,zb)	       
!Eq(4.37)
      write(6,*)'Eq(4.37):qloop_ct7x34m2(1,2,3,4,5,6,7,za,zb)        ',	       
     & qloop_ct7x34m2(1,2,3,4,5,6,7,za,zb)	       
      write(6,*)
!Eq(4.41)
      write(6,*)'Eq(4.41):qloop_b127(1,2,3,4,5,6,7,za,zb)           ',
     & qloop_b127(1,2,3,4,5,6,7,za,zb)	       
!Eq(4.42)
      write(6,*)'Eq(4.42):qloop_b12(1,2,3,4,5,6,7,za,zb)            ',
     & qloop_b12(1,2,3,4,5,6,7,za,zb)            

      write(6,*)
      write(6,*) 'Expected results'
      write(6,*) 'd12x34x56m0                                        ',
     & '              (2.4991818486422845,-2.157540161878015)'
      write(6,*) 'd12x34x56m2_sym                                    ',
     & '              (-52.365668981009094,36.616144414763454)'
      write(6,*) 'd12x34x56m2_asy                                    ',
     & '              (-12.886876896815561,9.762778884658172)'
      write(6,*) 'd12x34x56m4                                        ',
     & '              (2.4589608344813794,2.24003970159193)'
      write(6,*) 'dt12x34x56m2                                       ',
     & '              (-1.8968273131330884,3.4737931863568035)'
      write(6,*) 'dt12x34x56m4                                       ',
     & '              (-132.19940030185714,3.8331654474098262)'
      write(6,*)
      write(6,*) 'd56x12x34m2_diff                                   ',
     & '              (-12.240152101162181,7.946180160536598)'
      write(6,*) 'dt56x12x34m2                                       ',
     & '              (9.737711624632944,-3.0024253018295965)'
!    triangles
      write(6,*)
      write(6,*)'c34x56m0                                            ',
     & '             (762.4686828919789,-247.93521529259496)'
      write(6,*)'c34x56m2,                                           ',
     & '             (-668.0749530444104,1668.4915608378406)'
      write(6,*)'ct34x56m2                                           ',
     & '             (188.50417181234087,185.76709892380939)'
!      write(6,*)'c12x56m2_sym                                        ',
!     & '             (2732.02958635867,-3765.587599009855)'
!      write(6,*)'c12x56m2_asy                                        ',
!     & '             (560.34577654535,-1281.4781284356113)'
      write(6,*)'c12x56m2                                             ',
     &  '            (3292 .37536290402,-5047.065727445466)'
      write(6,*)'ct12x56m2                                            ',
     & '            (-58.954240777349675,-785.0506418823359)'
      write(6,*)'c7x12m2                                             ',
     & '             (-7974.9786491780205,9641.423389728008)'
      write(6,*)'ct7x12m2                                            ',
     & '             (508.1580333463814,1036.3779823129216)'
!      write(6,*)'c7x34m2_sym                                         ',
!     & '             (2167.6571978630927,-3093.280735865207)'
!      write(6,*)'c7x34m2_asy                                         ',
!     & '             (759.6793150545353,-1071.13135458159)'
      write(6,*)'c7x34m2                                             ', 
     & '             (2927.336512917628,-4164.412090446797)'
      write(6,*)'ct7x34m2                                            ',
     & '             (-592.0131875348634,-312.3800462883599)'

!     bubbles
      write(6,*)
      write(6,*) 'b127                                               ',
     & '              (315.3452773118649,-135.35567930297628)'
      write(6,*) 'b12                                                ',
     & '              (-83.79441465103399,5.363325225822318)'
      stop
      end
      


==> anc/fortran/driver.out <==
 p1sq  -8.6736173798840355E-019
 p2sq  -1.7347234759768071E-018
 p3sq   6.5052130349130266E-019
 p4sq   6.5052130349130266E-019
 p5sq   4.8572257327350599E-017
 p6sq  -1.0605868939160545E-016
 p7sq  -1.0408340855860843E-017
 Momentum conservation
 j,sum           1   0.0000000000000000     
 j,sum           2   0.0000000000000000     
 j,sum           3   0.0000000000000000     
 j,sum           4   2.7755575615628914E-017
 Eq(4.7):qloop_d12x34x56m0(1,2,3,4,5,6,7,za,zb)                   (2.4991818486423054,-2.1575401618780754)
 Eq(4.9):qloop_d12x34x56m2_sym(1,2,3,4,5,6,7,za,zb)               (-52.365668981007033,36.616144414763802)
 Eq(4.10):qloop_d12x34x56m2_asy(1,2,3,4,5,6,7,za,zb)              (-12.886876896815803,9.7627788846580863)
 Eq(4.11):qloop_d12x34x56m4(1,2,3,4,5,6,7,za,zb)                  (2.4589608344779172,2.2400397015919089)
 Eq(4.12):qloop_dt12x34x56m2(1,2,3,4,5,6,7,za,zb)                 (-1.8968273131330693,3.4737931863573612)
 Eq(4.13):qloop_dt12x34x56m4(1,2,3,4,5,6,7,za,zb)                 (-132.19940030185808,3.8331654474087919)

 Eq(4.16):qloop_diff(1,2,3,4,5,6,7,za,zb)                         (-12.240152101162295,7.9461801605365716)
 Eq(4.18):qloop_dt56x12x34m2(1,2,3,4,5,6,7,za,zb)                 (9.7377116246324924,-3.0024253018296090)

 Eq(4.22):qloop_c34x56m0(1,2,3,4,5,6,7,za,zb)                     (762.46868289171516,-247.93521529256927)
 Eq(4.23):qloop_c34x56m2(1,2,3,4,5,6,7,za,zb)                     (-668.07495304412976,1668.4915608377278)
 Eq(4.24):qloop_ct34x56m2(1,2,3,4,5,6,7,za,zb)                    (188.50417181109415,185.76709892373415)
 Eq(4.26,4.27):qloop_c12x56m2(1,2,3,4,5,6,7,za,zb)                (3292.3753628985828,-5047.0657274391788)
 Eq(4.28):qloop_ct12x56m2(1,2,3,4,5,6,7,za,zb)                    (-58.954240773750485,-785.05064188235087)
 Eq(4.32):qloop_c7x12m2(1,2,3,4,5,6,7,za,zb)                      (-7974.9786491777659,9641.4233897288232)
 Eq(4.33):qloop_ct7x12m2(1,2,3,4,5,6,7,za,zb)                     (508.15803333840171,1036.3779823124507)
 Eq(4.35,4.36):qloop_c7x34m2(1,2,3,4,5,6,7,za,zb)                 (2927.3365129173949,-4164.4120904474612)
 Eq(4.37):qloop_ct7x34m2(1,2,3,4,5,6,7,za,zb)                     (-592.01318753152509,-312.38004628815770)

 Eq(4.41):qloop_b127(1,2,3,4,5,6,7,za,zb)                         (315.34527731185995,-135.35567930295383)
 Eq(4.42):qloop_b12(1,2,3,4,5,6,7,za,zb)                          (-83.794414649892587,5.3633252253923729)

 Expected results
 d12x34x56m0                                                      (2.4991818486422845,-2.157540161878015)
 d12x34x56m2_sym                                                  (-52.365668981009094,36.616144414763454)
 d12x34x56m2_asy                                                  (-12.886876896815561,9.762778884658172)
 d12x34x56m4                                                      (2.4589608344813794,2.24003970159193)
 dt12x34x56m2                                                     (-1.8968273131330884,3.4737931863568035)
 dt12x34x56m4                                                     (-132.19940030185714,3.8331654474098262)

 d56x12x34m2_diff                                                 (-12.240152101162181,7.946180160536598)
 dt56x12x34m2                                                     (9.737711624632944,-3.0024253018295965)

 c34x56m0                                                         (762.4686828919789,-247.93521529259496)
 c34x56m2,                                                        (-668.0749530444104,1668.4915608378406)
 ct34x56m2                                                        (188.50417181234087,185.76709892380939)
 c12x56m2                                                         (3292 .37536290402,-5047.065727445466)
 ct12x56m2                                                        (-58.954240777349675,-785.0506418823359)
 c7x12m2                                                          (-7974.9786491780205,9641.423389728008)
 ct7x12m2                                                         (508.1580333463814,1036.3779823129216)
 c7x34m2                                                          (2927.336512917628,-4164.412090446797)
 ct7x34m2                                                         (-592.0131875348634,-312.3800462883599)

 b127                                                             (315.3452773118649,-135.35567930297628)
 b12                                                              (-83.79441465103399,5.363325225822318)


==> anc/fortran/makefile <==
FC=gfortran
FFLAGS=-ffixed-line-length-none
SOURCES=driver.f \
dot.f \
spinorz.f \
qloop_b12.f \
qloop_b127.f \
qloop_c12x56m2.f \
qloop_c34x56m0.f \
qloop_c34x56m2.f \
qloop_c7x12m2.f \
qloop_c7x34m2.f \
qloop_ct12x34m2.f \
qloop_ct12x56m2.f \
qloop_ct34x56m2.f \
qloop_ct7x12m2.f \
qloop_ct7x34m2.f \
qloop_d12x34x56m0.f \
qloop_d12x34x56m2.f \
qloop_d12x34x56m2_asy.f \
qloop_d12x34x56m2_sym.f \
qloop_d12x34x56m4.f \
qloop_d56x12x34m2.f \
qloop_diff.f \
qloop_dt12x34x56m2.f \
qloop_dt12x34x56m4.f \
qloop_dt56x12x34m2.f

OBJECTS=$(SOURCES:.f=.o)
EXECUTABLE=driver
all: $(SOURCES) $(EXECUTABLE)
$(EXECUTABLE): $(OBJECTS)
	$(FC) $(LDFLAGS) $(OBJECTS) -o $@
.f.o:$(FC) $(FFLAGS) $< -o $@



==> anc/fortran/mxpart.f <==
 
      integer:: mxpart
      parameter(mxpart=14)


==> anc/fortran/nf.f <==
 
      integer, parameter :: nf = 5
      ! ensure that n_light_down + n_light_up = nf
      ! otherwise things will break
      integer, parameter :: n_light_down = 3
      integer, parameter :: n_light_up = 2


==> anc/fortran/qloop_b12.f <==
      function qloop_b12(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.42)
!     this function returns
!     qloop_b12 which is symmetric under (3,4)<-->(5,6)
!     i.e. (qloop_b12(1,2,3,4,5,6,7)
!          +qloop_b12(1,2,5,6,3,4,7))
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_b12,qloop_b12_symbit
      qloop_b12=
     & +qloop_b12_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_b12_symbit(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function qloop_b12_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7,p8
      real(dp)::s3,s567,s12,s34,Delta
      complex(dp)::qloop_b12_symbit,zab2,zba2,zbab22,zaba22,zbaba222,
     & zba21,ab7x12x7,ang7x3456x7,bab7x3456x7

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
      zbaba222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zb(p1,p2)*zaba22(p2,p4,p5,p6,p7,p8)
     & +zb(p1,p3)*zaba22(p3,p4,p5,p6,p7,p8)
!     end statement functions
!  
      s567=s3(p5,p6,p7)
      s34=s(p3,p4)
      s12=s(p1,p2)
      Delta=(s567-s12-s34)**2-4*s12*s34
      ang7x3456x7=zaba22(p7,p3,p4,p5,p6,p7)
      bab7x3456x7=zbab22(p7,p3,p4,p5,p6,p7)
      ab7x12x7=zab2(p7,p1,p2,p7)
      zba21=
     & +zbaba222(p2,p1,p2,p3,p4,p5,p6,p1)
     & -zbaba222(p2,p5,p6,p3,p4,p1,p2,p1)

      qloop_b12_symbit=
     & -zb(p1,p2)*za(p1,p7)**2*za(p3,p7)**2*za(p5,p7)**2
     & *bab7x3456x7
     & /(2*za(p3,p4)*za(p5,p6)*ab7x12x7*ang7x3456x7**3)

     & -za(p1,p2)*zb(p2,p7)**2*za(p3,p7)**2*za(p5,p7)**2
     & /(2*za(p3,p4)*za(p5,p6)*ab7x12x7*ang7x3456x7**2)

     & +za(p5,p7)**2*zab2(p7,p1,p2,p4)**2*zba21
     & /(zb(p3,p4)*za(p5,p6)*ab7x12x7*ang7x3456x7**3)

     & +za(p1,p2)*zb(p1,p2)*za(p1,p7)*zb(p2,p7)
     & *zb(p4,p7)*za(p5,p7)**2*zab2(p7,p1,p2,p4)
     & /(2*zb(p3,p4)*za(p5,p6)*ab7x12x7**2*ang7x3456x7**2)

     & +zab2(p7,p1,p2,p4)*zb(p2,p7)*za(p5,p7)
     & *(-3*za(p1,p5)*zab2(p7,p1,p2,p4)
     & +za(p1,p7)*zab2(p5,p1,p2,p4))
     & /(2*zb(p3,p4)*za(p5,p6)*ab7x12x7*ang7x3456x7**2)

     & +zb(p2,p4)*za(p5,p7)
     & *(za(p1,p5)*zab2(p7,p1,p2,p4)
     & +za(p1,p7)*zab2(p5,p1,p2,p4))
     & /(2*zb(p3,p4)*za(p5,p6)*ang7x3456x7**2)

      qloop_b12_symbit=qloop_b12_symbit
     & +za(p1,p2)*zb(p2,p4)**2*zaba22(p5,p3,p4,p1,p2,p5)
     & /(2*zb(p3,p4)*za(p5,p6)*ang7x3456x7*Delta)

     & +za(p1,p2)*zb(p2,p4)*za(p5,p7)*zab2(p5,p1,p2,p4)
     & *zab2(p7,p3,p4,p2)*(s12-s567)
     & /(2*zb(p3,p4)*za(p5,p6)*ang7x3456x7**2*Delta)

     & -za(p1,p2)*zb(p1,p2)*za(p3,p5)**2*zab2(p1,p3,p4,p2)
     & /(2*za(p3,p4)*za(p5,p6)*ang7x3456x7*Delta)

     & -za(p1,p2)*zb(p1,p2)*za(p1,p7)*za(p3,p5)*za(p3,p7)
     & *zab2(p5,p3,p4,p2)*(s12-s567)
     & /(2*za(p3,p4)*za(p5,p6)*ang7x3456x7**2*Delta)

     & +za(p1,p5)*za(p3,p7)*(zb(p1,p2)*za(p1,p5)*za(p3,p7)
     & -2*zb(p1,p2)*za(p1,p7)*za(p3,p5)
     & +2*zb(p2,p4)*za(p3,p4)*za(p5,p7))
     & /(2*za(p3,p4)*za(p5,p6)*ang7x3456x7**2)

     & -3*zab2(p1,p3,p4,p2)*zab2(p3,p1,p2,p4)
     & *zaba22(p5,p3,p4,p1,p2,p5)*(s34-s567-s12)
     & /(za(p5,p6)*ang7x3456x7*Delta**2)

      qloop_b12_symbit=qloop_b12_symbit
     & +za(p1,p7)*zaba22(p5,p3,p4,p1,p2,p5)
     & *(za(p3,p7)*zb(p1,p2)
     & *(za(p1,p3)*zb(p3,p4)+2*za(p1,p2)*zb(p2,p4))
     & +zab2(p3,p1,p2,p4)
     & *(6*zb(p1,p2)*za(p1,p7)-7*zab2(p7,p3,p4,p2)))
     & /(2*za(p5,p6)*ang7x3456x7**2*Delta)

     & +zb(p1,p2)*za(p1,p2)*za(p1,p7)*za(p3,p5)
     & *(2*zb(p1,p2)*za(p1,p3)*zb(p3,p4)*za(p5,p7)
     & -2*zb(p1,p2)*za(p1,p5)*zb(p3,p4)*za(p3,p7)
     & -4*za(p1,p4)*zb(p1,p4)*zb(p2,p4)*za(p5,p7)
     & -4*zb(p1,p3)*za(p1,p5)*zb(p2,p4)*za(p3,p7)
     & -4*zb(p1,p4)*za(p1,p7)*zb(p2,p4)*za(p4,p5)
     & -4*zb(p2,p3)*zb(p2,p4)*za(p2,p5)*za(p3,p7)
     & -4*zb(p2,p4)**2*za(p2,p5)*za(p4,p7)
     & +za(p3,p7)*za(p4,p5)*zb(p2,p4)*zb(p3,p4)
     & -za(p3,p4)*za(p5,p7)*zb(p2,p4)*zb(p3,p4)
     & +za(p3,p5)*za(p3,p7)*zb(p2,p3)*zb(p3,p4))
     & /(2*za(p5,p6)*ang7x3456x7**2*Delta)

      qloop_b12_symbit=qloop_b12_symbit
     & +za(p3,p7)
     & *(zaba22(p1,p1,p2,p3,p4,p7)-zaba22(p1,p3,p4,p1,p2,p7))
     & *(-zb(p1,p2)*za(p1,p5)*zab2(p5,p1,p2,p4)
     & -2*zb(p2,p4)*zaba22(p5,p3,p4,p6,p7,p5))
     & /(2*za(p5,p6)*ang7x3456x7**2*Delta)

     & +(zaba22(p5,p1,p2,p3,p4,p7)-zaba22(p5,p3,p4,p1,p2,p7))
     & *(-4*zb(p1,p2)*za(p1,p3)*zb(p1,p4)*za(p1,p5)*za(p1,p7)
     & +2*za(p1,p3)*zb(p1,p4)*za(p1,p5)*zab2(p7,p3,p4,p2)
     & -zb(p1,p2)*za(p1,p3)*za(p1,p7)*zb(p2,p4)*za(p2,p5)
     & -za(p1,p3)*zb(p2,p3)*zb(p2,p4)*za(p2,p5)*za(p3,p7)
     & -za(p1,p3)*zb(p2,p4)**2*za(p2,p5)*za(p4,p7)
     & -3*za(p1,p5)*za(p2,p3)*zb(p2,p4)*zab2(p7,p5,p6,p2))
     & /(2*za(p5,p6)*ang7x3456x7**2*Delta)

     & +(8*zb(p2,p4)*za(p3,p5)
     & *(za(p1,p2)*zb(p2,p3)*za(p3,p5)+za(p1,p4)*zb(p2,p4)*za(p2,p5))
     & +zb(p1,p2)*za(p1,p5)**2*za(p2,p3)*zb(p2,p4)
     & -za(p1,p5)*za(p2,p4)*zb(p2,p4)**2*za(p3,p5)
     & +zb(p1,p2)*za(p1,p3)*zb(p1,p4)*za(p1,p5)**2
     & -2*zb(p1,p2)*za(p1,p3)*za(p1,p5)*zb(p3,p4)*za(p3,p5)
     & -7*zb(p2,p4)*za(p3,p5)*za(p1,p5)*(s(p2,p3)+s(p1,p3)+s(p1,p4))
     & +5*za(p1,p5)*zb(p2,p4)*za(p3,p4)*zab2(p5,p1,p2,p4))
     & /(2*za(p5,p6)*ang7x3456x7*Delta)

      return
      end


==> anc/fortran/qloop_b127.f <==
      function qloop_b127(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.41)
!     this function returns
!     part of qloop_b127 symmetric under (3,4)<-->(5,6)
!     i.e. +(qloop_b127(1,2,3,4,5,6,7)
!           +qloop_b127(1,2,5,6,3,4,7))
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_b127,qloop_b127_symbit
      qloop_b127=
     &  +qloop_b127_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &  +qloop_b127_symbit(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function qloop_b127_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      real(dp)::s3,s127,s356,s456,s17p27,s34,s56
      complex(dp)::qloop_b127_symbit,zab2,zba2,zbab22,zaba22,
     & zbab77,zaba77,zaba11,zab3564,
     & zab7124,zab5346,Delta
!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      s456=s3(p4,p5,p6)
      s356=s3(p3,p5,p6)
      s127=s3(p1,p2,p7);
      s17p27=s(p1,p7)+s(p2,p7)
      s34=s(p3,p4)
      s56=s(p5,p6)
      Delta=(s127-s34-s56)**2-4*s34*s56
      zaba11=zaba22(p1,p5,p6,p2,p7,p1)
      zab3564=zab2(p3,p5,p6,p4)
      zab7124=zab2(p7,p1,p2,p4)
      zab5346=zab2(p5,p3,p4,p6)
      zbab77= zbab22(p7,p3,p4,p5,p6,p7)
      zaba77= zaba22(p7,p3,p4,p5,p6,p7)

      qloop_b127_symbit=
     &  -(za(p1,p7)*za(p5,p7)*zab7124)**2*s127*zbab77
     & /(za(p1,p2)*zb(p3,p4)*za(p5,p6)*s17p27**2*zaba77**3)

     & +zaba11*(zb(p4,p6)*za(p5,p6)+zb(p3,p4)*za(p3,p5))**2
     & /(2*delta*za(p1,p2)*zb(p3,p4)*za(p5,p6)*zaba77)

     & -(za(p1,p3)*za(p1,p7)*(s456-s356)*zab5346*zab7124)
     & /(2*delta*za(p1,p2)*zaba77**2)
     & +(zab2(p1,p2,p7,p4)*za(p1,p7)*(s127-s56)*zab5346*zab7124)
     & /(2*delta*za(p1,p2)*zb(p3,p4)*zaba77**2)

     & -(zaba22(p1,p3,p5,p1,p2,p7)*za(p1,p7)*zab3564*zab5346)
     & /(2*delta*za(p1,p2)*zaba77**2)

     & -(za(p1,p5)*za(p1,p7)*za(p5,p7)*s127*(s127-s34)*zab3564)
     & /(2*delta*za(p1,p2)*za(p5,p6)*zaba77**2)

     & +za(p1,p7)*za(p5,p7)*zab7124
     & *(zb(p2,p7)*zb(p4,p6)*za(p5,p6)-zb(p1,p2)*za(p1,p5)*zb(p4,p7)
     & +zb(p2,p7)*zb(p3,p4)*za(p3,p5))
     & /(2*zb(p3,p4)*za(p5,p6)*s17p27*zaba77**2)

     & +(3*za(p1,p7)*zb(p2,p7)*zb(p4,p7)*za(p5,p7)**2*s127*zab7124)
     & /(2*zb(p3,p4)*za(p5,p6)*s17p27**2*zaba77**2)

     & +(za(p1,p5)*za(p1,p7)*zb(p4,p7)*za(p5,p7)*zab7124)
     & /(2*za(p1,p2)*zb(p3,p4)*za(p5,p6)*zaba77**2)

     & -3*(za(p1,p7)**2*delta-4*zaba11*zaba77)*s127*zab3564*zab5346
     & /(4*delta**2*za(p1,p2)*zaba77**2)

      return
      end


==> anc/fortran/qloop_c12x56m2.f <==
      function qloop_c12x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.23)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp)::qloop_c12x56m2,qloop_c12x56m2_symbit,
     & qloop_c12x56m2_asybit

      qloop_c12x56m2=
     &          +qloop_c12x56m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &          +qloop_c12x56m2_symbit(p5,p6,p3,p4,p1,p2,p7,za,zb)
     &          +qloop_c12x56m2_asybit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &          -qloop_c12x56m2_asybit(p5,p6,p3,p4,p1,p2,p7,za,zb)

      return
      end


      function qloop_c12x56m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.26)
! symmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c12x56m2_symbit
      real(dp)::s3,delta
      complex(dp)::zab2,zba2,zbab22,zaba22,
     & za7x1256x1,za7x1256x7,zb7x1256x7,zab1562,zab5126,
     & za3x5612x3,zb2x5612x7

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      delta=(s3(p3,p4,p7)-s(p1,p2)-s(p5,p6))**2-4*s(p1,p2)*s(p5,p6)
      za7x1256x1=zaba22(p7,p1,p2,p5,p6,p1)
      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      zb7x1256x7=zbab22(p7,p1,p2,p5,p6,p7)
      za3x5612x3=zaba22(p3,p5,p6,p1,p2,p3)
      zb2x5612x7=zbab22(p2,p5,p6,p1,p2,p7)
      zab1562=zab2(p1,p5,p6,p2)
      zab5126=zab2(p5,p1,p2,p6)
      qloop_c12x56m2_symbit=4*delta
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *(zb(p1,p2)*zb(p4,p7)*(za(p1,p3)*za(p5,p7)-za(p1,p7)*za(p3,p5))
     & +zb(p3,p4)*za(p3,p5)*zab2(p3,p6,p7,p2)
     & +zb(p3,p4)*za(p3,p5)*za(p3,p7)*zb(p7,p2))
     & /(zb7x1256x7*za7x1256x7**2)

     & +8*zb(p3,p4)*za(p3,p6)*zab5126
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *((s3(p5,p6,p1)-s3(p5,p6,p2))
     & *(za(p3,p5)*zb(p5,p2)-za(p3,p7)*zb(p7,p2))
     & -2*zab1562*(za(p3,p5)*zb(p5,p1)-za(p3,p7)*zb(p7,p1)))
     & /(zb7x1256x7*za7x1256x7**2)

     & +4*zb(p3,p4)*za(p3,p5)*(s3(p1,p2,p5)-s3(p1,p2,p6))
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *(2*zab2(p3,p6,p7,p1)*zab1562
     & -zab2(p3,p6,p7,p2)*(s3(p5,p6,p1)-s3(p5,p6,p2)))
     & /(zb7x1256x7*za7x1256x7**2)

     & -4*zb(p3,p4)*za(p1,p3)*zb(p2,p6)*za(p3,p7)*za(p5,p7)*delta
     & /(za7x1256x7**2)

     & -12*zb(p4,p7)*zab2(p3,p1,p2,p7)*zab1562*zab5126
     & *(s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6))
     & /(zb7x1256x7*za7x1256x7)

     & -4*za(p1,p3)*zb(p2,p7)*zb(p4,p7)*zab5126
     & *(s3(p5,p6,p1)-s3(p5,p6,p2))
     & *(s(p1,p2)+s(p1,p3)+s(p1,p4)+s(p2,p3)
     & +s(p2,p4)+s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6))
     & /(zb7x1256x7*za7x1256x7)

      qloop_c12x56m2_symbit=qloop_c12x56m2_symbit
     & +8*zb(p4,p7)*zab1562*zab5126
     & *(-zab2(p3,p1,p2,p7)*s(p1,p2)
     & +za(p1,p2)*zb(p1,p7)*zb(p2,p7)*za(p3,p7)
     & -za(p1,p3)*zb(p1,p7)*(s(p3,p7)+s(p4,p7)))
     & /(zb7x1256x7*za7x1256x7)

     & -2*za(p1,p3)*zb(p4,p3)*zb(p2,p7)*za(p3,p5)*zb(p6,p7)*delta
     & /(zb7x1256x7*za7x1256x7)

     & +4*za(p1,p3)*zb(p3,p4)*zab5126
     & *(zb(p2,p7)*(s3(p5,p6,p1)-s3(p5,p6,p2))
     & *(-zab2(p3,p4,p6,p7)+za(p3,p5)*zb(p5,p7))
     & +2*zb(p1,p7)*zab1562*zab2(p3,p4,p6,p7))
     & /(zb7x1256x7*za7x1256x7)

     & -2*za(p1,p3)*zb(p3,p4)*zb(p2,p7)*za(p3,p5)*zb(p6,p7)
     & *(s3(p1,p2,p5)-s3(p1,p2,p6))
     & *(s3(p5,p6,p1)-s3(p5,p6,p2))
     & /(zb7x1256x7*za7x1256x7)

      qloop_c12x56m2_symbit=qloop_c12x56m2_symbit
     & +16*zb(p2,p7)*zb(p4,p7)*zab5126
     & *(0.5_dp*za(p1,p2)*zb(p1,p4)*za(p3,p4)*zab1562+0.5_dp*za(p1,p3)*za(p3,p4)*zb(p3,p4)
     & *(s3(p5,p6,p1)-s3(p5,p6,p2))-0.25_dp*za(p1,p2)*zab2(p3,p5,p6,p2)
     & *(s3(p5,p6,p1)-s3(p5,p6,p2)))
     & /(zb7x1256x7*za7x1256x7)

     & -8*za(p3,p7)**2*zb(p3,p4)*delta
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *(zb2x5612x7*za(p7,p5)-zb(p2,p7)*zab2(p7,p1,p2,p6)*za(p6,p5))
     & /(zb7x1256x7*za7x1256x7**3)

     & -4*zb(p4,p7)**2*za(p3,p4)*delta
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *(zb2x5612x7*za(p7,p5)-zb(p2,p7)*zab2(p7,p1,p2,p6)*za(p6,p5))
     & /(zb7x1256x7**2*za7x1256x7**2)

     & +4*za3x5612x3*zb(p3,p4)
     & *(2*zab1562*zab5126*(s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6))
     & +za(p1,p5)*zb(p2,p6)*delta)
     & /(za7x1256x7*delta)

      qloop_c12x56m2_symbit=qloop_c12x56m2_symbit
     & /(16*s(p1,p2)*s(p3,p4)*s(p5,p6))
      return
      end


      function qloop_c12x56m2_asybit(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.27)
! antisymmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      complex(dp)::qloop_c12x56m2_asybit,zab2,zba2,zbab22,zaba22,
     & za7x1256x7,za7x5612x1,zb7x1256x7,za7x1256x1,
     & zb7x5612x4,zb7x1256x4,za7x5612x3,za7x1256x3
      integer::p1,p2,p3,p4,p5,p6,p7
      real(dp)::s3,delta

!      include 'texbit.f'
!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      delta=(s3(p3,p4,p7)-s(p1,p2)-s(p5,p6))**2-4*s(p1,p2)*s(p5,p6)
      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      zb7x1256x7=zbab22(p7,p1,p2,p5,p6,p7)
      za7x5612x1=zaba22(p7,p5,p6,p1,p2,p1)
      za7x1256x1=zaba22(p7,p1,p2,p5,p6,p1)
      zb7x5612x4=zbab22(p7,p5,p6,p1,p2,p4)
      zb7x1256x4=zbab22(p7,p1,p2,p5,p6,p4)
      za7x5612x3=zaba22(p7,p5,p6,p1,p2,p3)
      za7x1256x3=zaba22(p7,p1,p2,p5,p6,p3)
      qloop_c12x56m2_asybit =za(p3,p7)*delta
     & *(-2*za(p1,p5)*zb(p2,p6)*zab2(p7,p1,p2,p4)
     & -2*za(p1,p3)*zb(p2,p6)*zb(p3,p4)*za(p5,p7)
     & -4*zb(p1,p2)*za(p1,p5)*za(p1,p7)*zb(p4,p6))
     & /(za7x1256x7**2)

     & +za(p1,p3)*zb(p2,p4)*zab2(p5,p1,p2,p6)
     & *(-4*(s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6))
     & +8*(s3(p3,p4,p7)-s(p1,p2)))
     & /(za7x1256x7)

     & -za(p1,p5)*zb(p2,p7)*zb(p6,p7)
     & *(zb7x5612x4-zb7x1256x4)
     & *(za7x5612x3-za7x1256x3)
     & /(za7x1256x7*zb7x1256x7)

     & +2*za(p1,p5)*zb(p2,p7)*zb(p6,p7)*zab2(p3,p1,p2,p4)*delta
     & /(za7x1256x7*zb7x1256x7)

     & -4*zb(p2,p4)*za(p3,p5)*zb(p6,p7)
     & *(za7x5612x1-za7x1256x1)/(za7x1256x7)

      qloop_c12x56m2_asybit=qloop_c12x56m2_asybit
     & /(16*s(p1,p2)*s(p3,p4)*s(p5,p6))
      return
      end





==> anc/fortran/qloop_c34x56m0.f <==
      function qloop_c34x56m0(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.22)
! Wrapper function that implements 1234567 + 1256347 symmetry
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp)::qloop_c34x56m0,qloop_c34x56m0_symbit

      qloop_c34x56m0=
     &  qloop_c34x56m0_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_c34x56m0_symbit(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return 
      end


      function qloop_c34x56m0_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      real(dp)::s3,s34x56,s127,s345,s346,s356,s456,delta
!    & ,delta735 
      complex(dp)::qloop_c34x56m0_symbit,zab2,zba2,zaba22,
     & zaba7x1256x7,zaba1x3456x1,zaba1x3456x7,zaba1x5634x7,zaba5x3412x7

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      s127=s3(p1,p2,p7)
      s345=s3(p3,p4,p5)
      s356=s3(p3,p5,p6)
      s346=s3(p3,p4,p6)
      s456=s3(p4,p5,p6)
      delta=((s127-s(p3,p4)-s(p5,p6))**2-4._dp*s(p3,p4)*s(p5,p6))
      zaba1x3456x7=zaba22(p1,p3,p4,p5,p6,p7)
      zaba1x5634x7=zaba22(p1,p5,p6,p3,p4,p7)
      zaba7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      zaba1x3456x1=zaba22(p1,p3,p4,p5,p6,p1)
      zaba5x3412x7=zaba22(p5,p3,p4,p1,p2,p7)
      s34x56=s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)

      qloop_c34x56m0_symbit=
     & za(p1,p7)*za(p3,p7)**2*zab2(p7,p1,p2,p6)**2*delta
     & *(2*za(p1,p7)*s34x56-zaba1x3456x7)
     & /(4*za(p3,p4)*zb(p5,p6)*zaba7x1256x7**4)

     & +za(p1,p7)*za(p3,p7)*zab2(p7,p1,p2,p6)
     & *s34x56**2
     & *(2*za(p1,p7)*za(p3,p5)*zb(p5,p6)-3*za(p1,p7)*za(p3,p4)*zb(p4,p6)
     & -za(p1,p3)*zab2(p7,p1,p2,p6))
     & /(4*za(p3,p4)*zb(p5,p6)*zaba7x1256x7**3)

     & +za(p1,p7)*za(p3,p7)*zab2(p7,p1,p2,p6)*s34x56
     & *(-2*za(p1,p5)*zab2(p7,p1,p2,p4)-za(p1,p7)*zab2(p5,p3,p6,p4))
     & /(2*zaba7x1256x7**3)

     & +za(p1,p7)*za(p3,p7)*zab2(p7,p1,p2,p6)*zaba1x3456x7
     & *(za(p5,p6)*zb(p6,p4)-za(p5,p3)*zb(p3,p4))
     & /(zaba7x1256x7**3)

     & +za(p1,p7)**2*s34x56
     & *(za(p3,p4)**2*zb(p4,p6)**2+za(p3,p5)**2*zb(p5,p6)**2)
     & /(4*za(p3,p4)*zb(p5,p6)*zaba7x1256x7**2)

      qloop_c34x56m0_symbit=qloop_c34x56m0_symbit
     & +s34x56
     & *(za(p1,p3)*zab2(p7,p1,p2,p6)+za(p1,p7)*za(p3,p4)*zb(p4,p6))**2
     & /(4*za(p3,p4)*zb(p5,p6)*zaba7x1256x7**2)

     & -3*zab2(p3,p5,p6,p4)*zab2(p5,p3,p4,p6)*zaba1x3456x1
     & *(s127-s(p3,p4)+s(p5,p6))*(s127+s(p3,p4)-s(p5,p6))
     & /(4*zaba7x1256x7*delta**2)

     & -5*za(p1,p7)**2*zab2(p3,p5,p6,p4)*zab2(p5,p3,p4,p6)
     & *(s127+s(p3,p4)-s(p5,p6))*(s127-s(p3,p4)+s(p5,p6))
     & /(8*zaba7x1256x7**2*delta)

     & -zab2(p3,p5,p6,p4)*zab2(p7,p1,p2,p6)
     & *zaba5x3412x7*zaba1x3456x1
     & /(zaba7x1256x7**2*delta)

     & +za(p1,p3)*za(p5,p7)*s127*(zaba1x3456x7-zaba1x5634x7)
     & *(2*zab2(p5,p3,p4,p6)*zb(p4,p5)-(s345-s346)*zb(p4,p6))
     & /(4*zaba7x1256x7**2*delta)

      qloop_c34x56m0_symbit=qloop_c34x56m0_symbit
     & +zb(p3,p4)*(zaba1x3456x7-zaba1x5634x7)
     & *(2*zab2(p3,p5,p6,p4)*za(p4,p5)-(s456-s356)*za(p3,p5))
     & *(6*za(p1,p3)*zab2(p7,p1,p2,p6)+3*za(p3,p4)*zb(p4,p6)*za(p1,p7))
     & /(4*zaba7x1256x7**2*delta)

     & +za(p1,p3)*(2*zab2(p5,p3,p4,p6)*zb(p4,p5)-(s345-s346)*zb(p4,p6))
     & *(2*za(p5,p6)*zab2(p1,p3,p4,p6)
     & -11*za(p1,p5)*s127-14*za(p1,p5)*za(p3,p4)*zb(p3,p4))
     & /(8*zaba7x1256x7*delta)

     & +(2*zab2(p3,p5,p6,p4)*za(p4,p5)-(s456-s356)*za(p3,p5))
     & *(5*zb(p4,p6)*zaba1x3456x1
     & -16*za(p1,p3)*zb(p3,p4)*zab2(p1,p3,p4,p6))
     & /(8*zaba7x1256x7*delta)

      qloop_c34x56m0_symbit=qloop_c34x56m0_symbit
     & +za(p1,p7)*(-12*za(p3,p5)*zb(p4,p6)*zaba1x3456x7
     & +4*za(p1,p5)*zab2(p7,p1,p2,p6)*zab2(p3,p2,p7,p4)
     & -2*za(p1,p3)*zb(p3,p4)*za(p3,p5)*zab2(p7,p3,p4,p6)
     & +3*za(p1,p7)*za(p3,p4)*zb(p4,p6)**2*za(p5,p6))
     & /(8*zaba7x1256x7**2)

     & +za(p1,p3)*zab2(p7,p1,p2,p6)
     & *(-4*zb(p1,p4)*za(p1,p5)*za(p1,p7)
     & -2*za(p1,p5)*zb(p2,p4)*za(p2,p7)
     & -9*za(p1,p7)*zb(p3,p4)*za(p3,p5))
     & /(4*zaba7x1256x7**2)

     & +za(p1,p3)*za(p1,p5)*zb(p4,p6)/(zaba7x1256x7)

      qloop_c34x56m0_symbit=qloop_c34x56m0_symbit/za(p1,p2)

      return 
      end


==> anc/fortran/qloop_c34x56m2.f <==
      function qloop_c34x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.23)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp)::qloop_c34x56m2,qloop_c34x56m2_sym
      qloop_c34x56m2=qloop_c34x56m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &              +qloop_c34x56m2_sym(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function qloop_c34x56m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
! symmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c34x56m2_sym
      real(dp)::s3,delta,s34x56
      complex(dp)::zab2,zba2,zbab22,zaba22,
     & za7x3456x3,za7x5634x7,zb7x5634x7,zb4x5634x7,za1x3456x1

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      delta =((s3(p1,p2,p7)-s(p3,p4)-s(p5,p6))**2-4*s(p3,p4)*s(p5,p6))
      zb7x5634x7=zbab22(p7,p5,p6,p3,p4,p7)
      zb4x5634x7=zbab22(p4,p5,p6,p3,p4,p7)
      za7x3456x3=zaba22(p7,p3,p4,p5,p6,p3)
      za7x5634x7=zaba22(p7,p5,p6,p3,p4,p7)
      za1x3456x1=zaba22(p1,p3,p4,p5,p6,p1)
      s34x56=s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)


      qloop_c34x56m2_sym=delta
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & *(-zb(p2,p7)*zb(p3,p4)
     & *(za(p3,p1)*za(p5,p7)-za(p3,p7)*za(p1,p5))
     & -zb(p1,p2)*za(p1,p5)*zab2(p1,p6,p7,p4)
     & +zb(p1,p2)*za(p1,p5)*za(p1,p7)*zb(p4,p7))
     & /(s(p1,p2)*zb7x5634x7*za7x5634x7**2)

     & -za(p1,p6)*zab2(p5,p3,p4,p6)
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & *(-2*(s3(p5,p6,p3)-s3(p5,p6,p4))
     & *(za(p1,p5)*zb(p5,p4)-za(p1,p7)*zb(p7,p4))
     & +4*zab2(p3,p5,p6,p4)*(za(p1,p5)*zb(p5,p3)-za(p1,p7)*zb(p7,p3)))
     & /(za(p1,p2)*zb7x5634x7*za7x5634x7**2)

     & -za(p1,p5)*(s3(p3,p4,p5)-s3(p3,p4,p6))
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & *(-2*zab2(p1,p6,p7,p3)*zab2(p3,p5,p6,p4)
     & +zab2(p1,p6,p7,p4)*(s3(p5,p6,p3)-s3(p5,p6,p4)))
     & /(za(p1,p2)*zb7x5634x7*za7x5634x7**2)

     & +za(p1,p5)*zb(p2,p4)*za(p3,p7)*zab2(p7,p1,p2,p6)*delta
     & /(s(p1,p2)*za7x5634x7**2)

      qloop_c34x56m2_sym=qloop_c34x56m2_sym
     & +za(p1,p3)*zb(p4,p7)*delta
     & *(-za(p1,p5)*zb(p1,p6)*zb(p2,p7)
     & +2*za(p1,p5)*zb(p1,p7)*zb(p2,p6)+za(p2,p5)*zb(p2,p6)*zb(p2,p7)
     & +0.5_dp*zb(p1,p2)*za(p1,p5)*zb(p6,p7))
     & /(s(p1,p2)*za7x5634x7*zb7x5634x7)

     & -2*za(p1,p3)*zab2(p1,p5,p6,p4)*zab2(p5,p3,p4,p6)
     & /(za(p1,p2)*za7x5634x7)

     & -0.5_dp*zb(p1,p2)*za(p1,p3)*za(p1,p5)*zb(p4,p7)*zb(p6,p7)
     & *(s3(p3,p4,p5)-s3(p3,p4,p6))*(s3(p5,p6,p3)-s3(p5,p6,p4))
     & /(s(p1,p2)*za7x5634x7*zb7x5634x7)

     & +za(p1,p3)*zb(p4,p7)*zab2(p5,p3,p4,p6)
     & *(s3(p5,p6,p3)-s3(p5,p6,p4))
     & *(zb(p2,p7)*s34x56-2*zb(p2,p7)*zab2(p3,p5,p6,p3)
     & +2*zb(p1,p2)*za(p1,p5)*zb(p5,p7))
     & /(s(p1,p2)*za7x5634x7*zb7x5634x7)

     & +zb(p2,p7)*zab2(p3,p5,p6,p4)*zab2(p5,p3,p4,p6)*s34x56
     & *(za(p1,p2)*zb(p2,p7)-4*za(p1,p3)*zb(p3,p7))
     & /(s(p1,p2)*za7x5634x7*zb7x5634x7)

      qloop_c34x56m2_sym=qloop_c34x56m2_sym
     & +za(p1,p3)*zab2(p3,p5,p6,p4)*zab2(p5,p3,p4,p6)
     & *(4*zb(p2,p7)*zb(p3,p7)*(s(p3,p5)+s(p3,p6)-s(p3,p4))
     & -2*zb(p1,p2)*za(p1,p5)*zb(p3,p7)*zb(p5,p7)
     & -4*zb(p3,p4)*zb(p2,p7)*zab2(p4,p1,p2,p7))
     & /(s(p1,p2)*za7x5634x7*zb7x5634x7)

     & +2*za(p1,p7)**2*delta
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & *(zb4x5634x7*za(p7,p5)-zb(p4,p7)*zab2(p7,p3,p4,p6)*za(p6,p5))
     & /(za(p1,p2)*zb7x5634x7*za7x5634x7**3)

     & +zb(p2,p7)**2*delta
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & *(zb4x5634x7*za(p7,p5)-zb(p4,p7)*zab2(p7,p3,p4,p6)*za(p6,p5))
     & /(zb(p1,p2)*zb7x5634x7**2*za7x5634x7**2)

     & -za1x3456x1*(2*zab2(p3,p5,p6,p4)*zab2(p5,p3,p4,p6)*s34x56
     & +za(p3,p5)*zb(p4,p6)*delta)
     & /(za(p1,p2)*za7x5634x7*delta)

      qloop_c34x56m2_sym=qloop_c34x56m2_sym/(4*s(p3,p4)*s(p5,p6))

      return
      end



==> anc/fortran/qloop_c7x12m2.f <==
      function qloop_c7x12m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.32)
!     this function returns part of qloop_c7x12m2 symmetric under (1,2)<-->(3,4)
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c7x12m2,qloop_c7x12m2_symbit
      qloop_c7x12m2=
     & +qloop_c7x12m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_c7x12m2_symbit(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function qloop_c7x12m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c7x12m2_symbit
      real(dp):: s34x56
      complex(dp)::zab2,zba2,zbab22,zaba22,
     & za7x5634x7,zb7x5634x7,za7x3456x3,za1x5612x5,za5x1234x7,zb4x1234x7
!     statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      za7x5634x7=zaba22(p7,p5,p6,p3,p4,p7)
      zb7x5634x7=zbab22(p7,p5,p6,p3,p4,p7)
      za7x3456x3=zaba22(p7,p3,p4,p5,p6,p3)
      za1x5612x5=zaba22(p1,p5,p6,p1,p2,p5)
      za5x1234x7=zaba22(p5,p1,p2,p3,p4,p7)
      zb4x1234x7=zbab22(p4,p1,p2,p3,p4,p7)
      s34x56=s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6)

      qloop_c7x12m2_symbit=
     & +4*za(p1,p7)*za(p3,p4)*za(p5,p7)
     & *zb(p5,p6)*zb(p2,p7)*zb(p4,p7)**2*zab2(p5,p1,p2,p7)
     & /(zab2(p7,p1,p2,p7)*za7x5634x7*zb7x5634x7)

     & +4*za(p1,p7)**2*za(p3,p7)*za(p5,p7)
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)
     & -zb(p6,p7)*za7x3456x3)*s34x56*zb(p4,p3)
     & /(za(p1,p2)*za7x5634x7**3)

     & +za(p1,p7)*za(p5,p7)*zb(p2,p7)*zb(p4,p7)
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)
     & -zb(p6,p7)*za7x3456x3)*s34x56
     & /(za7x5634x7**2*zb7x5634x7)

     & +2*za(p1,p7)**2*za(p3,p7)*zab2(p5,p3,p4,p6)
     & *(zb(p4,p7)*s34x56+zb4x1234x7)
     & /(za(p1,p2)*za7x5634x7**2)

     & +zb(p2,p6)*zb(p2,p7)*za(p3,p7)*za(p5,p7)
     & *zab2(p7,p1,p2,p4)*s34x56
     & /(zb(p1,p2)*za7x5634x7**2)

     & -za(p1,p7)*za(p3,p7)
     & *(2*zb(p2,p4)*zb(p6,p7)*za5x1234x7
     & +zb(p1,p2)*zb(p4,p6)*za1x5612x5)
     & /(za7x5634x7**2)

     & +za(p1,p7)*za(p3,p7)*zb(p1,p2)
     & *(zab2(p1,p3,p7,p4)*zab2(p5,p3,p4,p6)
     & -2*za(p1,p3)*zb(p3,p4)*zab2(p5,p3,p4,p6)
     & +za(p1,p2)*zb(p2,p4)*zab2(p5,p1,p2,p6)
     & -za(p1,p5)*zb(p5,p6)*zab2(p5,p3,p6,p4))
     & /(za7x5634x7**2)

      qloop_c7x12m2_symbit=qloop_c7x12m2_symbit
     & +2*zb(p2,p7)**2*za(p5,p6)*zb(p6,p7)*zab2(p3,p1,p2,p7)*zb(p4,p3)
     & *(zb(p6,p5)*zab2(p5,p3,p4,p7)*za(p7,p3)-zb(p6,p7)*za7x3456x3)
     & /(zb(p1,p2)*za7x5634x7*zb7x5634x7**2)

     & +zb(p2,p7)*zb(p4,p7)*za(p3,p7)*zb(p6,p5)
     & *(-2*zab2(p5,p3,p4,p2)*zab2(p5,p1,p2,p7)
     & +3*za(p1,p5)*zb(p1,p2)*zab2(p5,p1,p2,p7)
     & -za(p1,p5)**2*zb(p1,p2)*zb(p1,p7))
     & /(zb(p1,p2)*za7x5634x7*zb7x5634x7)

     & +zb(p2,p7)*zb(p4,p7)*za(p3,p7)
     & *(3*za(p1,p5)*zb(p6,p7)*s34x56
     & +2*zb(p6,p7)*za1x5612x5
     & +za(p1,p5)*za(p2,p5)*zb(p2,p7)*zb(p5,p6)
     & +6*za(p1,p5)*s(p5,p6)*zb(p6,p7)
     & -2*za(p5,p7)*zb(p6,p7)*zab2(p1,p5,p6,p7))
     & /(za7x5634x7*zb7x5634x7)

     & -zb(p2,p7)*za(p3,p7)*zb(p4,p6)
     & *(za(p5,p3)*zb(p3,p2)+za(p5,p4)*zb(p4,p2)-3*za(p5,p6)*zb(p6,p2))
     & /(zb(p1,p2)*za7x5634x7)

     & +za(p1,p3)*za(p5,p7)
     & *(zb(p2,p4)*zb(p6,p7)+3*zb(p2,p6)*zb(p4,p7))
     & /(za7x5634x7)

      qloop_c7x12m2_symbit=qloop_c7x12m2_symbit/(4*s(p3,p4)*s(p5,p6))

      return
      end


==> anc/fortran/qloop_c7x34m2.f <==
      function qloop_c7x34m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.34,4.36)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp)::qloop_c7x34m2,qloop_c7x34m2_sym,qloop_c7x34m2_antisym

      qloop_c7x34m2=(+qloop_c7x34m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &               +qloop_c7x34m2_sym(p5,p6,p3,p4,p1,p2,p7,za,zb)
     &               +qloop_c7x34m2_antisym(p1,p2,p3,p4,p5,p6,p7,za,zb)
     &               -qloop_c7x34m2_antisym(p5,p6,p3,p4,p1,p2,p7,za,zb))
      return
      end


      function qloop_c7x34m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.35)
! symmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c7x34m2_sym
      real(dp):: s3,s12x56,s347,s567,s134
      complex(dp)::zab2,zba2,zbab22,zaba22,
     & za7x1256x7,za7x1256x1,za1x3426x5,zb7x1256x7,zb2x3415x6

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!

      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      za7x1256x1=zaba22(p7,p1,p2,p5,p6,p1)
      zb7x1256x7=zbab22(p7,p1,p2,p5,p6,p7)
      za1x3426x5=zaba22(p1,p3,p4,p2,p6,p5)
      zb2x3415x6=zbab22(p2,p3,p4,p1,p5,p6)
      s12x56=s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6)
      s347=s3(p3,p4,p7)
      s567=s3(p5,p6,p7)
      s134=s3(p1,p3,p4)

      qloop_c7x34m2_sym=4*s(p3,p4)*za(p1,p2)*zb(p5,p6)
     & *zb(p2,p7)**2*za(p3,p7)*zb(p4,p7)*za(p5,p7)*zab2(p5,p3,p4,p7)
     & /(zab2(p7,p3,p4,p7)*za7x1256x7*zb7x1256x7)

     & -4*za(p1,p7)*za(p3,p7)**2*za(p5,p7)*zb(p1,p2)*zb(p3,p4)
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *s12x56/za7x1256x7**3

     & -2*zb(p4,p7)**2*zb(p6,p7)*zab2(p1,p3,p4,p7)*zb(p1,p2)*za(p3,p4)*za(p5,p6)
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & /(za7x1256x7*zb7x1256x7**2)

     & -za(p3,p7)*zb(p4,p7)
     & *(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)-zb(p6,p7)*za7x1256x1)
     & *s12x56
     & *(2*za1x3426x5+za(p1,p5)*(s347+s134+s(p1,p3)+s(p1,p4)))*zb(p1,p2)
     & /(za7x1256x7**2*zb7x1256x7)

     & -za(p3,p7)*za(p5,p7)*s12x56
     & *(za(p1,p3)*zb(p2,p6)*(s347+s(p2,p3)+s(p2,p4))
     & +za(p1,p3)*zb2x3415x6
     & -2*zb(p2,p7)*za(p3,p7)*zab2(p1,p2,p5,p6))*zb(p4,p3)
     & /(za7x1256x7**2)

     & -2*za(p3,p7)**2*(zb(p6,p5)*zab2(p5,p1,p2,p7)*za(p7,p1)
     & -zb(p6,p7)*za7x1256x1)
     & *(zb(p1,p2)*za(p1,p5)-zb(p2,p6)*za(p5,p6))*zb(p4,p3)
     & /(za7x1256x7**2)

     & +zb(p2,p7)*za(p3,p7)*zb(p4,p7)*zab2(p5,p3,p4,p7)
     & *(-za(p1,p5)*zb(p5,p6)*s12x56
     & +2*za(p1,p2)*zb(p2,p6)*s567)
     & /(za7x1256x7*zb7x1256x7)

     & +zb(p2,p7)*zb(p4,p7)*zab2(p5,p3,p4,p7)
     & *(2*zb(p2,p3)*za(p3,p5)*za(p3,p7)
     & +4*zb(p2,p4)*za(p3,p7)*za(p4,p5)
     & -2*zb(p2,p4)*za(p3,p5)*za(p4,p7))*za(p1,p2)*zb(p5,p6)
     & /(za7x1256x7*zb7x1256x7)

     & -za(p1,p3)*za(p3,p7)
     & *(zb(p2,p6)*zab2(p5,p3,p4,p7)
     & +2*zb(p2,p7)*zab2(p5,p1,p2,p6))*zb(p4,p3)
     & /(za7x1256x7)

     & +za(p1,p2)*zb(p2,p6)*za(p3,p7)
     & *(2*zb(p2,p4)*zab2(p5,p3,p4,p7)+zb(p1,p2)*za(p1,p5)*zb(p4,p7))
     & /(za7x1256x7)
 
      qloop_c7x34m2_sym=qloop_c7x34m2_sym/(4*s(p1,p2)*s(p3,p4)*s(p5,p6))

      return
      end


      function qloop_c7x34m2_antisym(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.36)
! antisymmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_c7x34m2_antisym
      real(dp):: s3,s127,s567
      complex(dp)::zab2,zba2,zaba22,za7x1256x7

!     statement functions
      s3(p1,p2,p3)=s(p1,p2)+s(p2,p3)+s(p3,p1)
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
!
      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      s127=s3(p1,p2,p7)
      s567=s3(p5,p6,p7)

      qloop_c7x34m2_antisym =
     & -za(p1,p5)*zb(p2,p4)*za(p3,p7)*zab2(p7,p3,p4,p7)
     & *(zab2(p7,p3,p4,p6)*s567-zb(p6,p7)*za7x1256x7)
     & /za7x1256x7**2
     & +za(p3,p7)*za(p5,p7)*zab2(p7,p3,p4,p7)*zb(p3,p4)
     & *(za(p1,p3)*zb(p2,p6)*s127+zb(p2,p4)*za(p3,p4)*zab2(p1,p3,p4,p6))
     & /za7x1256x7**2

      qloop_c7x34m2_antisym=
     & qloop_c7x34m2_antisym/(4*s(p1,p2)*s(p3,p4)*s(p5,p6))

      return
      end


==> anc/fortran/qloop_ct12x34m2.f <==
      function qloop_ct12x34m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is (related to) an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.24)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_ct12x34m2
      real(dp)::s12,s34,s56,s567,delta
      complex(dp)::zab2,zba2,zaba22,zbab22,za7x3456x7,zb7x3456x7,
     & zb4x3412x7,zb4x1234x7,zb2x5634x7
!     statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
!     end statement functions
      s12=s(p1,p2)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s567=s(p5,p6)+s(p5,p7)+s(p6,p7)
      delta=(s567-s12-s34)**2-4*s12*s34
      za7x3456x7=zaba22(p7,p3,p4,p5,p6,p7)

      zb7x3456x7=zbab22(p7,p3,p4,p5,p6,p7)
      zb4x3412x7=zbab22(p4,p3,p4,p1,p2,p7)
      zb4x1234x7=zbab22(p4,p1,p2,p3,p4,p7)
      zb2x5634x7=zbab22(p2,p5,p6,p3,p4,p7)

      qloop_ct12x34m2=-za(p3,p5)*zb(p4,p6)
     & *(-za(p1,p7)*zab2(p7,p5,p6,p2)*delta
     & +zab2(p1,p3,p4,p2)*za7x3456x7
     & *(s(p1,p3)+s(p1,p4)+s(p2,p3)+s(p2,p4)))
     & /(s12*za7x3456x7**2)

     & -za(p3,p5)*zb(p6,p7)*(zb2x5634x7*za(p7,p1)
     & -zb(p2,p7)*zaba22(p7,p3,p4,p5,p6,p1))
     & *(zb4x3412x7-zb4x1234x7)
     & /(s12*za7x3456x7*zb7x3456x7)

     & +zb(p2,p4)*za(p3,p5)
     & *(-2*zb(p2,p6)*(s(p1,p3)+s(p1,p4)+s(p2,p3)+s(p2,p4))
     & -2*zb(p5,p6)*zab2(p5,p3,p4,p2)+2*zb(p2,p6)*za(p3,p4)*zb(p3,p4))
     & /(zb(p1,p2)*za7x3456x7)

     & +za(p1,p3)*za(p3,p5)*zb(p3,p4)
     & *(2*zab2(p1,p2,p7,p6)-4*za(p1,p2)*zb(p2,p6))
     & /(za(p1,p2)*za7x3456x7)
      qloop_ct12x34m2=qloop_ct12x34m2/(s34*s56)
      return
      end


==> anc/fortran/qloop_ct12x56m2.f <==
      function qloop_ct12x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.28)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_ct12x56m2
      real(dp)::s12,s56,s34,s347,delta
      complex(dp)::zab2,zba2,zaba22,zbab22,za7x5634x7,zb7x5634x7,
     & zb6x5612x7,zb6x1256x7,zb2x3456x7

!     statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
!     end statement functions
      
      s12=s(p1,p2)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s347=s(p3,p4)+s(p3,p7)+s(p4,p7)
      delta=(s347-s12-s56)**2-4*s12*s56
      za7x5634x7=zaba22(p7,p5,p6,p3,p4,p7)
      zb7x5634x7=zbab22(p7,p5,p6,p3,p4,p7)
      zb6x5612x7=zbab22(p6,p5,p6,p1,p2,p7)
      zb6x1256x7=zbab22(p6,p1,p2,p5,p6,p7)
      zb2x3456x7=zbab22(p2,p3,p4,p5,p6,p7)

      qloop_ct12x56m2=-za(p5,p3)*zb(p6,p4)
     & *(-za(p1,p7)*zab2(p7,p3,p4,p2)*delta
     & +zab2(p1,p5,p6,p2)*za7x5634x7
     & *(s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6)))
     & /(s12*za7x5634x7**2)

     & -za(p5,p3)*zb(p4,p7)*(zb2x3456x7*za(p7,p1)
     & -zb(p2,p7)*zaba22(p7,p5,p6,p3,p4,p1))
     & *(zb6x5612x7-zb6x1256x7)
     & /(s12*za7x5634x7*zb7x5634x7)

     & +zb(p2,p6)*za(p5,p3)
     & *(-2*zb(p2,p4)*(s(p1,p5)+s(p1,p6)+s(p2,p5)+s(p2,p6))
     & -2*zb(p3,p4)*zab2(p3,p5,p6,p2)+2*zb(p2,p4)*za(p5,p6)*zb(p5,p6))
     & /(zb(p1,p2)*za7x5634x7)

     & +za(p1,p5)*za(p5,p3)*zb(p5,p6)
     & *(2*zab2(p1,p2,p7,p4)-4*za(p1,p2)*zb(p2,p4))
     & /(za(p1,p2)*za7x5634x7)
      qloop_ct12x56m2=qloop_ct12x56m2/(s56*s34)

      return
      end


==> anc/fortran/qloop_ct34x56m2.f <==
      function qloop_ct34x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.24)
!     symmetric part under 3<-->5,4 <-> 6
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_ct34x56m2
      real(dp)::s34,s56,s127,Delta
      complex(dp)::zba2,zaba22,za7x1256x7,za1x5627x1
!     statement functions
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions
      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      za1x5627x1=zaba22(p1,p5,p6,p2,p7,p1)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s127=s(p1,p2)+s(p1,p7)+s(p2,p7)
      Delta=(s127-s34-s56)**2-4*s34*s56
      qloop_ct34x56m2=za(p3,p5)*zb(p4,p6)
     & *(za(p1,p7)**2*Delta-2*za1x5627x1*za7x1256x7)
     & /(za(p1,p2)*s34*s56*za7x1256x7**2)

      return
      end


==> anc/fortran/qloop_ct7x12m2.f <==
      function qloop_ct7x12m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
! symmetric part under 12 <-> 56
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.33)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_ct7x12m2
      real(dp)::s34,s56
      complex(dp)::zab2,zba2,zaba22,zbab22,za7x3456x7,zb7x3456x7

!     statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
!     end statement functions
!

      za7x3456x7=zaba22(p7,p3,p4,p5,p6,p7)
      zb7x3456x7=zbab22(p7,p3,p4,p5,p6,p7)
      s34=s(p3,p4)
      s56=s(p5,p6)

      qloop_ct7x12m2=
     & +za(p1,p7)**2*za(p3,p5)*zb(p4,p6)*zab2(p7,p1,p2,p7)
     & *(s(p3,p5)+s(p3,p6)+s(p4,p5)+s(p4,p6))
     & /(za(p1,p2)*za7x3456x7**2)
     & -zb(p2,p4)*zb(p2,p6)*za(p3,p5)*zab2(p7,p1,p2,p7)
     & /(zb(p1,p2)*za7x3456x7)
     & +za(p1,p3)*za(p1,p5)*zb(p4,p6)*zab2(p7,p1,p2,p7)
     & /(za(p1,p2)*za7x3456x7)
     & +za(p1,p7)**2*za(p3,p5)*zb(p4,p7)*zb(p6,p7)
     & /(za(p1,p2)*za7x3456x7)
     & -zb(p2,p7)**2*za(p3,p5)*zb(p4,p7)*zb(p6,p7)
     & /(zb(p1,p2)*zb7x3456x7)
      qloop_ct7x12m2=qloop_ct7x12m2/(s34*s56)

      return
      end


==> anc/fortran/qloop_ct7x34m2.f <==
      function qloop_ct7x34m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.37)
! symmetric part under 12 <-> 56
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer::p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_ct7x34m2
      real(dp)::s12,s34,s56,s347
      complex(dp)::zab2,zba2,zaba22,za7x1256x7

!     statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zba2(p1,p2,p3,p4)=zb(p1,p2)*za(p2,p4)+zb(p1,p3)*za(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & za(p1,p2)*zba2(p2,p4,p5,p6)+za(p1,p3)*zba2(p3,p4,p5,p6)
!     end statement functions

      za7x1256x7=zaba22(p7,p1,p2,p5,p6,p7)
      s12=s(p1,p2)
      s34=s(p3,p4)
      s56=s(p5,p6)
      s347=s(p3,p4)+s(p3,p7)+s(p4,p7)
      qloop_ct7x34m2=-za(p3,p5)*zb(p4,p6)*zab2(p7,p3,p4,p7)
     & *(-zb(p1,p2)*za(p1,p7)**2*s347
     & -2*za(p1,p2)*zb(p1,p2)*za(p1,p7)*zab2(p7,p3,p4,p2)
     & +za(p1,p2)*zab2(p7,p3,p4,p2)**2)
     & /(s12*s34*s56*za7x1256x7**2)
     & -zab2(p7,p3,p4,p7)*(-zb(p1,p2)*za(p1,p3)*za(p1,p5)*zb(p4,p6)
     & +za(p1,p2)*zb(p2,p4)*zb(p2,p6)*za(p3,p5))
     & /(s12*s34*s56*za7x1256x7)

      return
      end


==> anc/fortran/qloop_d12x34x56m0.f <==
      function qloop_d12x34x56m0(p1,p2,p3,p4,p5,p6,p7,za,zb)
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.7)

      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d12x34x56m0,qloop_d12x34x56m0_symbit
      qloop_d12x34x56m0=
     &  qloop_d12x34x56m0_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_d12x34x56m0_symbit(p5,p6,p3,p4,p1,p2,p7,za,zb)
      return
      end
      
      function qloop_d12x34x56m0_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d12x34x56m0_symbit,zab2,zaba22,
     & za7x5634x1,za7x5612x7
      real(dp)::s127,s567,s12,s56
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      s127=s(p1,p2)+s(p1,p7)+s(p2,p7)      
      s567=s(p5,p6)+s(p5,p7)+s(p6,p7)      
      s12=s(p1,p2)
      s56=s(p5,p6)

      za7x5634x1=zaba22(p7,p5,p6,p3,p4,p1)
      za7x5612x7=zaba22(p7,p5,p6,p1,p2,p7)

      qloop_d12x34x56m0_symbit=
     & -(za(p5,p7)*zab2(p7,p1,p2,p4)*za7x5634x1)**2
     & *(s127*s567-s12*s56)
     & /(4*zb(p3,p4)*za(p1,p2)*za(p5,p6)*za7x5612x7**4)
      return
      end


==> anc/fortran/qloop_d12x34x56m2.f <==
      function qloop_d12x34x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     this function returns simplified qloop_d12x34x56m2
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d12x34x56m2,
     & qloop_d12x34x56m2_sym,qloop_d12x34x56m2_asy
      qloop_d12x34x56m2=
     & +qloop_d12x34x56m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_d12x34x56m2_asy(p1,p2,p3,p4,p5,p6,p7,za,zb)
      return
      end


==> anc/fortran/qloop_d12x34x56m2_asy.f <==
      function qloop_d12x34x56m2_asy(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.10)
!     this function returns 
!     part of qloop_d12x34x56m2 antisymmetric under (1,2)<-->(5,6)
!     i.e. +1/2*qloop_d12x34x56m2(1,2,3,4,5,6,7)
!          -1/2*qloop_d12x34x56m2(5,6,3,4,1,2,7))
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d12x34x56m2_asy,qloop_d12x34x56m2_asybit
      qloop_d12x34x56m2_asy=
     & +qloop_d12x34x56m2_asybit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & -qloop_d12x34x56m2_asybit(p5,p6,p3,p4,p1,p2,p7,za,zb)
      return
      end

      function qloop_d12x34x56m2_asybit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: qloop_d12x34x56m2_asybit,zab2,zaba22,zbab22,
     & zabab222,ang7x12x56x7,sqr7x12x56x7
!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zabab222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zaba22(p1,p2,p3,p4,p5,p6)*zb(p6,p8)
     & +zaba22(p1,p2,p3,p4,p5,p7)*zb(p7,p8)
!--- end statement functions

      ang7x12x56x7=zaba22(p7,p1,p2,p5,p6,p7)
      sqr7x12x56x7=zbab22(p7,p1,p2,p5,p6,p7)
      qloop_d12x34x56m2_asybit=
     & -0.25_dp*za(p1,p7)*za(p3,p5)*zb(p4,p6)*zaba22(p1,p3,p4,p5,p6,p7)
     & *zabab222(p7,p1,p2,p3,p4,p5,p6,p7)
     & /(za(p1,p2)*s(p3,p4)*s(p5,p6)*ang7x12x56x7**2)

     & +za(p1,p3)*zb(p2,p7)*zaba22(p5,p3,p4,p1,p2,p7)
     & *(0.25_dp*zb(p1,p4)*za(p1,p5)+0.25_dp*zb(p2,p4)*za(p2,p5)
     & +0.125_dp*zb(p3,p4)*za(p3,p5))
     & /(s(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x12x56x7)

     & +0.125_dp*za(p1,p5)*zb(p4,p7)*zab2(p3,p1,p4,p2)
     & *zaba22(p5,p3,p4,p1,p2,p7)
     & /(s(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x12x56x7)

     & +0.125_dp*za(p1,p5)*zb(p2,p7)*zb(p4,p6)*zab2(p7,p5,p6,p4)
     & /(zb(p3,p4)*s(p5,p6)*ang7x12x56x7)

     & +0.125_dp*za(p1,p3)*zb(p2,p7)*zb(p6,p7)**2*zab2(p3,p1,p2,p7)
     & /(s(p1,p2)*za(p3,p4)*zb(p5,p6)*sqr7x12x56x7)

      return 
      end


==> anc/fortran/qloop_d12x34x56m2_sym.f <==
      function qloop_d12x34x56m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.9)
!     this function returns 
!     part of qloop_d12x34x56m2 symmetric under (1,2)<-->(5,6)
!     i.e. +1/2*qloop_d12x34x56m2(1,2,3,4,5,6,7)
!          +1/2*qloop_d12x34x56m2(5,6,3,4,1,2,7))
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d12x34x56m2_sym,qloop_d12x34x56m2_symbit
      qloop_d12x34x56m2_sym=
     & +qloop_d12x34x56m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_d12x34x56m2_symbit(p5,p6,p3,p4,p1,p2,p7,za,zb)
      return
      end

      function qloop_d12x34x56m2_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: qloop_d12x34x56m2_symbit,zab2,zaba22,zbab22,
     & zabab222,zbaba222,zba41,zba23,ang7x34x56x7,sqr7x34x56x7
!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zabab222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zaba22(p1,p2,p3,p4,p5,p6)*zb(p6,p8)
     & +zaba22(p1,p2,p3,p4,p5,p7)*zb(p7,p8)
      zbaba222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zbab22(p1,p2,p3,p4,p5,p6)*za(p6,p8)
     & +zbab22(p1,p2,p3,p4,p5,p7)*za(p7,p8)
!--- end statement functions

      zba41=zbaba222(p4,p1,p2,p3,p4,p5,p6,p1)
     &     -zbaba222(p4,p5,p6,p3,p4,p1,p2,p1)
      zba23=zbaba222(p2,p1,p2,p3,p4,p5,p6,p3)
     &     -zbaba222(p2,p5,p6,p3,p4,p1,p2,p3)

      ang7x34x56x7=zaba22(p7,p3,p4,p5,p6,p7)
      sqr7x34x56x7=zbab22(p7,p3,p4,p5,p6,p7)

      qloop_d12x34x56m2_symbit=
     & -za(p5,p7)**2*zab2(p7,p1,p2,p4)*zaba22(p1,p3,p4,p5,p6,p7)*zba41
     & /(za(p1,p2)*zb(p3,p4)*za(p5,p6)*ang7x34x56x7**3)

     & -za(p1,p7)*zb(p6,p7)**2*zab2(p7,p5,p6,p4)*zba23
     & /(4*zb(p5,p6)*ang7x34x56x7**2*sqr7x34x56x7)

     & +zb(p6,p7)**2*zab2(p3,p1,p2,p7)*zbab22(p2,p3,p4,p5,p6,p7)
     & *zba23
     & /(4*zb(p1,p2)*za(p3,p4)*zb(p5,p6)*ang7x34x56x7*sqr7x34x56x7**2)

     & +za(p1,p3)*zb(p2,p7)*zb(p6,p7)**2*zab2(p3,p1,p2,p7)
     & /(8*s(p1,p2)*za(p3,p4)*zb(p5,p6)*sqr7x34x56x7)

     & +za(p1,p3)*zb(p4,p6)*za(p5,p7)*zaba22(p1,p3,p4,p5,p6,p7)
     & *zabab222(p7,p1,p2,p3,p4,p5,p6,p7)
     & /(4*za(p1,p2)*s(p3,p4)*s(p5,p6)*ang7x34x56x7**2)

     & +za(p1,p5)*zb(p4,p6)*zab2(p7,p5,p6,p4)*zab2(p7,p1,p2,p7)
     & *zaba22(p1,p3,p4,p5,p6,p7)
     & /(4*za(p1,p2)*zb(p3,p4)*s(p5,p6)*ang7x34x56x7**2)

     & -za(p1,p3)*za(p3,p5)*zb(p6,p7)*zaba22(p1,p3,p4,p5,p6,p7)
     & /(8*za(p1,p2)*za(p3,p4)*za(p5,p6)*zb(p5,p6)*ang7x34x56x7)

     & -za(p1,p5)*zb(p4,p6)*zb(p4,p7)*zaba22(p1,p3,p4,p5,p6,p7)
     & /(8*za(p1,p2)*zb(p3,p4)*za(p5,p6)*zb(p5,p6)*ang7x34x56x7)

     & +za(p1,p5)*zb(p2,p7)*zb(p4,p6)*zab2(p7,p5,p6,p4)
     & /(8*zb(p3,p4)*za(p5,p6)*zb(p5,p6)*ang7x34x56x7)

     & -zb(p2,p6)*zb(p2,p7)*za(p3,p7)**2*zb(p6,p7)
     & /(8*zb(p1,p2)*za(p3,p4)*zb(p5,p6)*ang7x34x56x7)

      qloop_d12x34x56m2_symbit=qloop_d12x34x56m2_symbit
     & -za(p3,p5)**2*zaba22(p1,p3,p4,p5,p6,p7)**2
     & /(4*za(p1,p2)*za(p3,p4)*za(p5,p6)*ang7x34x56x7**2)

     & -zb(p4,p6)**2*zaba22(p1,p3,p4,p5,p6,p7)**2
     & /(2*za(p1,p2)*zb(p3,p4)*zb(p5,p6)*ang7x34x56x7**2)

     & +zb(p2,p4)*za(p5,p7)*zab2(p5,p3,p6,p4)
     & *zaba22(p1,p3,p4,p5,p6,p7)
     & /(2*zb(p3,p4)*za(p5,p6)*ang7x34x56x7**2)

     & -za(p3,p5)*za(p1,p3)*zab2(p7,p1,p2,p6)
     & *zaba22(p1,p3,p4,p5,p6,p7)
     & /(2*za(p1,p2)*za(p3,p4)*ang7x34x56x7**2)

     & -zb(p2,p6)*za(p3,p7)**2*zb(p6,p7)*zaba22(p1,p3,p4,p5,p6,p7)
     & /(4*za(p3,p4)*zb(p5,p6)*ang7x34x56x7**2)

     & +za(p3,p5)*zaba22(p1,p3,p4,p5,p6,p7)
     & *(za(p1,p7)*zb(p3,p4)*za(p3,p5)-za(p1,p5)*zab2(p7,p1,p2,p4))
     & /(4*za(p1,p2)*za(p5,p6)*ang7x34x56x7**2)

     & +za(p1,p7)*za(p3,p4)*zb(p4,p6)**2*zaba22(p1,p3,p4,p5,p6,p7)
     & /(2*za(p1,p2)*zb(p5,p6)*ang7x34x56x7**2)

     & +za(p1,p5)*zb(p4,p6)*zab2(p7,p1,p2,p4)*zaba22(p1,p3,p4,p5,p6,p7)
     & /(2*za(p1,p2)*zb(p3,p4)*ang7x34x56x7**2)

     & -zb(p1,p2)*za(p1,p7)*zb(p4,p6)**2*zaba22(p1,p3,p4,p5,p6,p7)
     & /(2*zb(p3,p4)*zb(p5,p6)*ang7x34x56x7**2)

     & -za(p1,p3)*za(p1,p5)*zb(p4,p6)
     & /(za(p1,p2)*ang7x34x56x7)

      qloop_d12x34x56m2_symbit=qloop_d12x34x56m2_symbit
     & -3*za(p1,p3)*zb(p2,p6)*za(p3,p5)
     & /(4*za(p3,p4)*ang7x34x56x7)

     & -za(p1,p3)*(za(p1,p3)*zab2(p5,p1,p2,p6)
     & -za(p1,p3)*zab2(p5,p3,p4,p6)
     & +za(p1,p5)*za(p3,p5)*zb(p5,p6))
     & /(2*za(p1,p2)*za(p3,p4)*ang7x34x56x7)

     & -3*za(p1,p5)*za(p1,p3)
     & *(2*zab2(p5,p1,p2,p4)-zb(p3,p4)*za(p3,p5))
     & /(16*za(p1,p2)*za(p5,p6)*ang7x34x56x7)

     & -za(p1,p3)*zab2(p1,p5,p7,p6)*zab2(p3,p5,p7,p6)
     & /(2*za(p1,p2)*za(p3,p4)*zb(p5,p6)*ang7x34x56x7)

     & -za(p1,p5)*(8*za(p1,p2)*zb(p2,p4)*zb(p4,p6)*za(p5,p6)
     & +6*zb(p1,p4)*za(p1,p5)*za(p1,p6)*zb(p4,p6)
     & +3*zb(p1,p4)*za(p1,p5)**2*zb(p4,p5)
     & +3*za(p1,p5)*zb(p2,p4)*za(p2,p6)*zb(p4,p6))
     & /(16*za(p1,p2)*zb(p3,p4)*za(p5,p6)*ang7x34x56x7)

     & +zb(p4,p6)**2*zab2(p1,p3,p4,p2)
     & /(2*zb(p3,p4)*zb(p5,p6)*ang7x34x56x7)
      return
      end


==> anc/fortran/qloop_d12x34x56m4.f <==
      function qloop_d12x34x56m4(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.11)
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      integer p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: qloop_d12x34x56m4,zab2,zaba22,zbab22,zbaba222,
     & zba21,zba65,zba43,ang7x3456x7,sqr7x3456x7
!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zbaba222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zb(p1,p2)*zaba22(p2,p4,p5,p6,p7,p8)
     & +zb(p1,p3)*zaba22(p3,p4,p5,p6,p7,p8)
!--- end statement functions
      zba21=zbaba222(p2,p3,p4,p1,p2,p5,p6,p1)
     &     -zbaba222(p2,p5,p6,p1,p2,p3,p4,p1)      
      zba43=zbaba222(p4,p3,p4,p1,p2,p5,p6,p3)
     &     -zbaba222(p4,p5,p6,p1,p2,p3,p4,p3)       
      zba65=zbaba222(p6,p3,p4,p1,p2,p5,p6,p5)
     &     -zbaba222(p6,p5,p6,p1,p2,p3,p4,p5)       
      ang7x3456x7=zaba22(p7,p3,p4,p5,p6,p7)
      sqr7x3456x7=zbab22(p7,p3,p4,p5,p6,p7)

      qloop_d12x34x56m4=zba21
     & /(s(p1,p2)*s(p3,p4)*s(p5,p6)*ang7x3456x7**2*sqr7x3456x7)
     & *(zba43*zba65-za(p3,p5)*zb(p4,p6)*ang7x3456x7*sqr7x3456x7)

      return
      end



==> anc/fortran/qloop_d56x12x34m2.f <==
      function qloop_d56x12x34m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.16)
!     this function returns simplified qloop_d56x12x34m2
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_d56x12x34m2,qloop_d12x34x56m2_sym,
     & qloop_diff
      qloop_d56x12x34m2=
     & +qloop_diff(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +qloop_d12x34x56m2_sym(p5,p6,p1,p2,p3,p4,p7,za,zb)
      return
      end


==> anc/fortran/qloop_diff.f <==
      function qloop_diff(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.16)
!     this function returns 
!     qloop_d12x34x56m2(1,2,3,4,5,6,7)
!     - symmetric part of qloop_d34x56x12m2_sym(5,6,1,2,3,4,7)
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_diff,
     & diff_symbit

      qloop_diff=
     & +diff_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +diff_symbit(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function diff_symbit(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: diff_symbit,zab2,zaba22,zbab22,zabab222,
     & ang7x34x56x7,sqr7x34x56x7,zabab

!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zabab222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zaba22(p1,p2,p3,p4,p5,p6)*zb(p6,p8)
     & +zaba22(p1,p2,p3,p4,p5,p7)*zb(p7,p8)
!--- end statement functions
      ang7x34x56x7=zaba22(p7,p3,p4,p5,p6,p7)
      sqr7x34x56x7=zbab22(p7,p3,p4,p5,p6,p7)
      zabab=zabab222(p7,p3,p4,p1,p2,p5,p6,p7)
      diff_symbit=
     & +0.25_dp*za(p1,p3)*zb(p2,p4)*za(p5,p7)*zaba22(p5,p1,p2,p3,p4,p7)
     & *zabab
     & /(s(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x34x56x7**2)

     & +0.5_dp*za(p1,p2)*zb(p2,p4)*za(p3,p5)*za(p5,p7)*zab2(p7,p3,p4,p2)
     & *zabab
     & /(s(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x34x56x7**2)

     & -0.25_dp*za(p3,p5)*zb(p4,p7)*zab2(p1,p3,p4,p2)
     & *zaba22(p5,p1,p2,p3,p4,p7)
     & /(s(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x34x56x7)

     & -3/8._dp*za(p1,p3)*zb(p2,p7)*za(p3,p5)*zaba22(p5,p1,p2,p3,p4,p7)
     & /(s(p1,p2)*za(p3,p4)*za(p5,p6)*ang7x34x56x7)

     & -1/8._dp*za(p1,p3)*za(p1,p5)*zb(p4,p7)*zaba22(p5,p1,p2,p3,p4,p7)
     & /(za(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x34x56x7)

     & -3/8._dp*zb(p2,p4)*zb(p2,p7)*za(p3,p5)*zaba22(p5,p1,p2,p3,p4,p7)
     & /(zb(p1,p2)*s(p3,p4)*za(p5,p6)*ang7x34x56x7)

     & -3/8._dp*zb(p2,p4)*za(p3,p5)*zb(p6,p7)*zab2(p7,p3,p4,p2)
     & /(zb(p1,p2)*s(p3,p4)*ang7x34x56x7)

     & +1/16._dp*za(p1,p3)*za(p1,p5)*zb(p4,p7)*zb(p6,p7)
     & /(za(p1,p2)*s(p3,p4)*s(p5,p6))

     & +1/16._dp*za(p3,p5)*zb(p4,p7)*zb(p6,p7)
     & *zab2(p1,p3,p4,p7)*zab2(p1,p5,p6,p7)
     & /(za(p1,p2)*s(p3,p4)*s(p5,p6)*sqr7x34x56x7)
      return
      end


==> anc/fortran/qloop_dt12x34x56m2.f <==
      function qloop_dt12x34x56m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.12)
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: qloop_dt12x34x56m2,zab2,zaba22,zbab22,zabab222,
     & ang7x3456x7,sqr7x3456x7
      real(dp):: s12,s34,s56
!---  statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zabab222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zaba22(p1,p2,p3,p4,p5,p6)*zb(p6,p8)
     & +zaba22(p1,p2,p3,p4,p5,p7)*zb(p7,p8)
!---  end statement functions
      s12=s(p1,p2)
      s34=s(p3,p4)
      s56=s(p5,p6)
      ang7x3456x7=zaba22(p7,p3,p4,p5,p6,p7) 
      sqr7x3456x7=zbab22(p7,p3,p4,p5,p6,p7) 
      qloop_dt12x34x56m2=
     & -2*za(p1,p7)*za(p3,p5)*zb(p1,p2)*zb(p4,p6)
     & *zaba22(p1,p3,p4,p5,p6,p7)*zabab222(p7,p1,p2,p3,p4,p5,p6,p7)
     & /ang7x3456x7**2  

     & +za(p1,p2)*za(p3,p5)*zb(p2,p6)*zb(p2,p7)
     & *zabab222(p7,p1,p2,p3,p4,p5,p6,p4)/ang7x3456x7

     & -za(p1,p3)*za(p1,p5)*zb(p1,p2)*zb(p4,p6)
     & *zabab222(p7,p1,p2,p3,p4,p5,p6,p7)/ang7x3456x7

     & +za(p3,p5)*zb(p1,p2)*zb(p4,p7)*zab2(p1,p2,p7,p6)
     & *zaba22(p1,p3,p4,p5,p6,p7)/ang7x3456x7

     & -za(p1,p2)*za(p3,p5)*zb(p3,p4)*zb(p2,p7)**2*zb(p6,p7)
     & *zab2(p3,p5,p6,p7)/sqr7x3456x7

     & -za(p1,p2)*za(p3,p5)*zb(p2,p7)**2*zb(p4,p6)
      qloop_dt12x34x56m2=qloop_dt12x34x56m2/(2*s12*s34*s56)
      return
      end



==> anc/fortran/qloop_dt12x34x56m4.f <==
      function qloop_dt12x34x56m4(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.13)
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer:: p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: qloop_dt12x34x56m4,zab2,zaba22,zbab22,zbaba222

!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)
      zbaba222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zbab22(p1,p2,p3,p4,p5,p6)*za(p6,p8)
     & +zbab22(p1,p2,p3,p4,p5,p7)*za(p7,p8)
!--- end statement functions

      qloop_dt12x34x56m4=2*za(p3,p5)*zb(p4,p6)
     & *(zbaba222(p2,p3,p4,p1,p2,p5,p6,p1)
     &  -zbaba222(p2,p5,p6,p1,p2,p3,p4,p1))
     & /(s(p1,p2)*s(p3,p4)*s(p5,p6)*zaba22(p7,p3,p4,p5,p6,p7))
      return
      end


==> anc/fortran/qloop_dt56x12x34m2.f <==
      function qloop_dt56x12x34m2(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
      include 'types.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      integer:: p1,p2,p3,p4,p5,p6,p7
      complex(dp):: qloop_dt56x12x34m2,dt56x12x34m2_sym
      qloop_dt56x12x34m2=
     &  dt56x12x34m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
     & +dt56x12x34m2_sym(p1,p2,p5,p6,p3,p4,p7,za,zb)
      return
      end

      function dt56x12x34m2_sym(p1,p2,p3,p4,p5,p6,p7,za,zb)
      implicit none
!     This is an implementation of deLaurentis, Campbell and Ellis
!     arXiv:22xx.yyyyy, Eq(4.18)
      include 'types.f'
      include 'mxpart.f'
      include 'sprods_com.f'
      include 'zprods_decl.f'
      integer:: p1,p2,p3,p4,p5,p6,p7,p8
      complex(dp):: zab2,zaba22,zbab22,zabab222,
     & dt56x12x34m2_sym,za7x3456x7,za7x3412x5,za7x561234x7
      real(dp):: s34,s56

!--- statement functions
      zab2(p1,p2,p3,p4)=za(p1,p2)*zb(p2,p4)+za(p1,p3)*zb(p3,p4)
      zaba22(p1,p2,p3,p4,p5,p6)=
     & zab2(p1,p2,p3,p4)*za(p4,p6)+zab2(p1,p2,p3,p5)*za(p5,p6)
      zbab22(p1,p2,p3,p4,p5,p6)=
     & zb(p1,p2)*zab2(p2,p4,p5,p6)+zb(p1,p3)*zab2(p3,p4,p5,p6)

      zabab222(p1,p2,p3,p4,p5,p6,p7,p8)=
     & +zaba22(p1,p2,p3,p4,p5,p6)*zb(p6,p8)
     & +zaba22(p1,p2,p3,p4,p5,p7)*zb(p7,p8)
!--- end statement functions
      s34=s(p3,p4)
      s56=s(p5,p6)
      za7x3456x7=zaba22(p7,p3,p4,p5,p6,p7)
      za7x3412x5=zaba22(p7,p3,p4,p1,p2,p5)
      za7x561234x7=zabab222(p7,p5,p6,p1,p2,p3,p4,p7)
      dt56x12x34m2_sym=
     & za(p3,p5)*zb(p4,p6)*za7x561234x7
     & *(2*zab2(p7,p3,p4,p2)**2-zb(p1,p2)**2*za(p1,p7)**2)
     & /(zb(p1,p2)*za7x3456x7**2)

     & +2*za(p1,p3)**2*zb(p3,p4)*zb(p6,p7)*za7x3412x5
     & /(za(p1,p2)*za7x3456x7)

     & -2*za(p1,p3)*za(p5,p6)*zb(p4,p7)*zb(p6,p7)**2*zab2(p1,p3,p4,p7)
     & /(za(p1,p2)*zbab22(p7,p1,p2,p5,p6,p7))

     & +za(p3,p7)*zb(p4,p7)*zb(p6,p7)
     & *(za(p1,p3)*zb(p2,p3)*za(p5,p7)-za(p1,p5)*zab2(p7,p1,p5,p2))
     & /(za7x3456x7)

     & -2*za(p1,p3)*zb(p6,p7)
     & *(+zb(p2,p6)*zb(p3,p4)*za(p3,p7)*za(p5,p6)
     &   -za(p5,p7)*zb(p2,p4)*(s(p3,p4)+s(p3,p7)))
     & /(za7x3456x7)

     & +za(p3,p5)
     & *(-zb(p2,p4)*zb(p2,p6)*za7x561234x7
     &   -zb(p4,p7)*zb(p6,p7)*zab2(p7,p3,p4,p2)**2)
     & /(zb(p1,p2)*za7x3456x7)
       
      dt56x12x34m2_sym=dt56x12x34m2_sym/(4*s34*s56)
      return
      end


==> anc/fortran/spinorz.f <==
      subroutine spinorz(N,p,za,zb)
      implicit none
      include 'types.f'
c---Calculate spinor products
c---extended to deal with negative energies ie with all momenta outgoing
c---Arbitrary conventions of Bern, Dixon, Kosower, Weinzierl, 
c---za(i,j)*zb(j,i)=s(i,j)
      include 'constants.f'
      include 'nf.f'
      include 'mxpart.f'
      include 'zprods_decl.f'
      include 'sprods_com.f'
      real(dp):: p(mxpart,4)
      complex(dp):: c12(mxpart),f(mxpart),rt(mxpart)
      integer:: i,j,N
      
c---if one of the vectors happens to be zero this routine fails.
      do j=1,N
         za(j,j)=czip
         zb(j,j)=za(j,j)

C-----positive energy case
            rt(j)=cmplx(p(j,4)+p(j,3),kind=dp)
            if (real(rt(j)) == 0._dp) then
            write(6,*) 'spinorz:j',j
            write(6,*) 'spinorz fails for momenta directed along z axis'
            stop
            endif
            rt(j)=sqrt(rt(j))
            c12(j)=cmplx(p(j,1),p(j,2),kind=dp)
            f(j)=cone
      enddo
      do i=2,N
         do j=1,i-1
         s(i,j)=two*(p(i,4)*p(j,4)-p(i,1)*p(j,1)
     &              -p(i,2)*p(j,2)-p(i,3)*p(j,3))
         za(i,j)=f(i)*f(j)
     &   *(c12(i)*(rt(j)/rt(i))-c12(j)*(rt(i)/rt(j)))

! Disabled this check August 2018 since it can cause poor cancellation
!         if (abs(s(i,j))<1.e-9_dp) then
!         zb(i,j)=-(f(i)*f(j))**2*conjg(za(i,j))
!         else
         zb(i,j)=-s(i,j)/za(i,j)
!         endif
         za(j,i)=-za(i,j)
         zb(j,i)=-zb(i,j)
         s(j,i)=s(i,j)
         enddo
      enddo

      return
      end


==> anc/fortran/sprods_com.f <==
 
      real(dp):: s(mxpart,mxpart)
      common/sprods/s
!$omp threadprivate(/sprods/)


==> anc/fortran/types.f <==
 
      integer, parameter :: sp = selected_real_kind(6)
      integer, parameter :: dp = selected_real_kind(15)
      integer, parameter :: ex = selected_real_kind(18)
      integer, parameter :: qp = selected_real_kind(33)


==> anc/fortran/zprods_decl.f <==
 
      complex(dp):: za(mxpart,mxpart),zb(mxpart,mxpart)




==> anc/python/kcheck_coeffs.py <==
coeffs_dict = {
    # boxes
    "qloop_d12x34x56m0": (2.4991818486422845-2.157540161878015j),
    "qloop_d12x34x56m2_sym": (-52.365668981009094+36.616144414763454j),
    "qloop_d12x34x56m2_asy": (-12.886876896815561+9.762778884658172j),
    "qloop_d12x34x56m4": (2.4589608344813794+2.24003970159193j),
    "qloop_dt12x34x56m2": (-1.8968273131330884+3.4737931863568035j),
    "qloop_dt12x34x56m4": (-132.19940030185714+3.8331654474098262j),
    "qloop_d56x12x34m2_diff": (-12.240152101162181+7.946180160536598j),
    "qloop_dt56x12x34m2": (9.737711624632944-3.0024253018295965j),
    # triangles
    "qloop_c34x56m0": (762.4686828919789-247.93521529259496j),
    "qloop_c34x56m2": -(668.0749530444104-1668.4915608378406j),
    "qloop_ct34x56m2": (188.50417181234087+185.76709892380939j),
    "qloop_c12x56m2_sym": -(-2732.02958635867+3765.587599009855j),
    "qloop_c12x56m2_asy": -(-560.34577654535+1281.4781284356113j),
    "qloop_ct12x56m2": (-58.954240777349675-785.0506418823359j),
    "qloop_c7x12m2": -(7974.9786491780205-9641.423389728008j),
    "qloop_ct7x12m2": (508.1580333463814+1036.3779823129216j),
    "qloop_c7x34m2_sym": -(-2167.6571978630927+3093.280735865207j),
    "qloop_c7x34m2_asy": -(-759.6793150545353+1071.13135458159j),
    "qloop_ct7x34m2": (-592.0131875348634-312.3800462883599j),
    # bubbles
    "qloop_b127": (315.3452773118649-135.35567930297628j),
    "qloop_b12": (-83.79441465103399+5.363325225822318j)
}


==> anc/python/kcheck_point7.py <==
import numpy
import mpmath

from lips import Particles

# define the cached kinematic point chosen for the tests
oKCheckParticles7 = Particles(7)
oKCheckParticles7[1].four_mom = numpy.array(list(map(mpmath.mpf,[-0.09,-0.08,-0.01,-0.04])))
oKCheckParticles7[2].four_mom = numpy.array(list(map(mpmath.mpf,[-0.15,0.11,0.02,0.10])))
oKCheckParticles7[3].four_mom = numpy.array(list(map(mpmath.mpf,[0.07,0.02,-0.06,0.03])))
oKCheckParticles7[4].four_mom = numpy.array(list(map(mpmath.mpf,[0.07,-0.02,0.06,-0.03])))
oKCheckParticles7[5].four_mom = numpy.array(list(map(mpmath.mpf,[0.126896551724138,-0.076137931034483,0.0,0.101517241379310])))
oKCheckParticles7[6].four_mom = numpy.array(list(map(mpmath.mpf,[0.183103448275862,0.176137931034483,-0.05,-0.001517241379310 ])))
oKCheckParticles7[7].four_mom = numpy.array(list(map(mpmath.mpf,[-0.21,-0.13,0.04,-0.16 ])))

# check on-shell-ness
assert(abs(oKCheckParticles7.ldot(1, 1)) < 10 ** -8)
assert(abs(oKCheckParticles7.ldot(2, 2)) < 10 ** -8)
assert(abs(oKCheckParticles7.ldot(3, 3)) < 10 ** -8)
assert(abs(oKCheckParticles7.ldot(4, 4)) < 10 ** -8)
assert(abs(oKCheckParticles7.ldot(5, 5)) < 10 ** -8)
assert(abs(oKCheckParticles7.ldot(6, 6)) < 10 ** -8)                                               
assert(abs(oKCheckParticles7.ldot(7, 7)) < 10 ** -8)

# check mom cons
assert(max(map(abs, list(oKCheckParticles7.total_mom.flat))) < 10 ** -8) 


==> anc/python/pytest.ini <==
[pytest]
disable_test_id_escaping_and_forfeit_all_rights_to_community_support = True

==> anc/python/requirements.txt <==
wheel
pytest
lips>=0.2.0
syngular>=0.1.2


==> anc/python/test_coeffs.py <==
#!/usr/bin/env python
# coding: utf-8

import re
import pytest
import mpmath

from kcheck_point7 import oKCheckParticles7
from kcheck_coeffs import coeffs_dict

from lips.tools import flatten

# mpmath working precision (number of digits)
mpmath.mp.dps = 16


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Utility Functions                                     #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

def tex_parser(expr):
    if "=" in expr:
        expr = expr.split("=")[1]
    if "sep" in expr:
        return ""
    if "leftrightarrow" in expr:  # this is also a symmetry
        expr = expr.replace(" ", "")
        if r"+\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}" in expr:
            expr = expr.replace(r"+\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}", "")
            sym = ("1256347", False, "+")
        elif r"&+&\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}" in expr:
            expr = expr.replace(r"&+&\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}", "")
            sym = ("1256347", False, "+")
        elif r"-\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}" in expr:
            expr = expr.replace(r"-\Bigg\{\;\Bigg\}_{3\leftrightarrow5,4\leftrightarrow6}", "")
            sym = ("1256347", False, "-")
        elif r"+\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}" in expr:
            expr = expr.replace(r"+\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}", "")
            sym = ("5634127", False, "+")
        elif r"&+&\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}" in expr:
            expr = expr.replace(r"&+&\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}", "")
            sym = ("5634127", False, "+")
        elif r"-\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}" in expr:
            expr = expr.replace(r"-\Bigg\{\;\Bigg\}_{1\leftrightarrow5,2\leftrightarrow6}", "")
            sym = ("5634127", False, "-")
        else:
            print(expr)
            raise Exception("symmetry not understood")
    else:
        sym = None
    expr = re.sub(r"\\frac{(\d+)}{(\d+)}", r"\1/\2", expr)
    expr = expr.replace("&", "").replace(" ", "").replace("\\nonumber", "").replace("\\qquad", "").replace("\\right", "").replace("\\left", "")
    expr = expr.replace("}{", ")/(").replace("{", "(").replace("}", ")").replace("\\frac", "").replace("\\,", "")
    expr = expr.replace("\\", "").replace("^", "**").replace("times", "*")
    expr = re.sub(r"[Bb]ig+[\[\(]", "(", expr)
    expr = re.sub(r"[Bb]ig+[\]\)]", ")", expr)
    expr = re.sub(r"_\((\d+)\)", r"_\1", expr)
    expr = re.sub(r"tspbaba(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"([\1|\2+\3|\4+\5|\6+\7|\8⟩-[\1|\6+\7|\4+\5|\2+\3|\8⟩)", expr)
    expr = re.sub(r"tspbab(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"([\1|\2+\3|\4+\5|\6]-[\1|\4+\5|\2+\3|\6])", expr)
    expr = re.sub(r"tspaba(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"(⟨\1|\2+\3|\4+\5|\6⟩-⟨\1|\4+\5|\2+\3|\6⟩)", expr)
    expr = re.sub(r"spabab(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"⟨\1|\2+\3|\4+\5|\6+\7|\8]", expr)
    expr = re.sub(r"spaba(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"⟨\1|\2+\3|\4+\5|\6⟩", expr)
    expr = re.sub(r"spbab(\d)\.(\d)(\d)\.(\d)(\d)\.(\d)", r"[\1|\2+\3|\4+\5|\6]", expr)
    expr = re.sub(r"spab(\d)\.(\d)(\d)\.(\d)", r"⟨\1|\2+\3|\4]", expr)
    expr = re.sub(r"spa(\d)\.(\d)", r"⟨\1|\2⟩", expr)
    expr = re.sub(r"spb(\d)\.(\d)", r"[\1|\2]", expr)
    expr = expr.replace("Delta_3(3,4,5,6)", "(4*Δ_735)")
    expr = expr.replace("Delta_3(1,2,5,6)", "(4*Δ_12|347|56)")
    expr = expr.replace("Delta_3(1,2,3,4)", "(4*Δ_135)")
    expr = expr.replace("Delta_3**2(1,2,3,4)", "(4*Δ_135)**2")
    if sym is None:
        return expr
    else:
        return [expr, sym]


def squoosh_lines(lines):
    block, blocks = "", []
    for line in lines:
        if isinstance(line, str):
            block += line
        if isinstance(line, tuple):
            if block != "":
                blocks += [block]
            blocks += [line]
            block = ""
    else:
        if block != "":
            blocks += [block]
    return blocks


def eval_lines(lines):
    res = 0
    for i, line in enumerate(lines[::-1]):
        if isinstance(line, str):
            res += oKCheckParticles7(line)
        if isinstance(line, tuple):
            symmetry = line
            for line in lines[::-1][i:]:
                if isinstance(line, str):
                    if symmetry[-1] == "+":
                        res += oKCheckParticles7.image(symmetry)(line)
                    else:
                        res -= oKCheckParticles7.image(symmetry)(line)
    return res


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Parse and Evaluate LaTeX Amplitude Coefficients       #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# load all expressions
coeffs_exprs_dict = {}
for key in coeffs_dict.keys():
    with open("../" + key + ".tex") as file:
        lines = file.readlines()
        lines = [line.rstrip() for line in lines]
    lines = [line for line in lines if "equation" not in line and "gathered" not in line and "eqnarray" not in line]
    coeffs_exprs_dict[key] = "".join(lines)


# parse all expression - split by lines so that symmetries can be easily accounted for
for key in coeffs_exprs_dict:
    coeffs_exprs_dict[key] = flatten(list(map(tex_parser, coeffs_exprs_dict[key].split(r"\\"))))
    coeffs_exprs_dict[key] = squoosh_lines(coeffs_exprs_dict[key])


# eval all expressions
val_dict = {}
for key in coeffs_exprs_dict:
    val_dict[key] = eval_lines(coeffs_exprs_dict[key])


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# pytest function --- run with: pytest --verbose        #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

# key: coefficient name,
# val_dict: dictionary of evaluations from tex formulae,
# coeff_dict: dictionary of cached values at the kinematic point.
@pytest.mark.parametrize(
    "key",
    [key for key in val_dict.keys()]
)
def test_master_intergral_coefficient(key):

    assert abs(coeffs_dict[key] - val_dict[key]) < 10 ** -8


==> anc/python/test_primdecs.py <==
#!/usr/bin/env python
# coding: utf-8

import pytest
import numpy
import sympy
import syngular

from lips import Particles
from syngular import Ring, QuotientRing, Ideal

from lips.tools import flatten

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Set up rings                                          #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

oPs = Particles(7)
oPs.make_analytical_d()

# Ring of Eq. (3.3) - Notation: a1 = \lambda10, b1 = \lambda11, c1 = \tilde\lambda_{1\dot\0}, d1 = \tilde\lambda_{1\dot\1}, etc.
S7 = Ring('0', tuple(numpy.concatenate([numpy.concatenate([oPs(f'|{i}⟩').flatten(), oPs(f'[{i}|').flatten()]) for i in range(1, 7 + 1)])), 'dp')

# Momentum conservation ideal of Eq. (3.4): ⟨ Σ |i⟩[i|  ⟩
JLambda7 = Ideal(S7, sum([oPs(f'|{i}⟩[{i}|') for i in range(1, 7 + 1)]).flatten().tolist())

# Quotient ring of Eq. (3.5)
R7 = QuotientRing(S7, JLambda7)


def LipsIdeal7(generators):
    return Ideal(R7, flatten(list(map(oPs, generators))))


# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Test primary decompositions                           #
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

skip_slow = True

@pytest.mark.parametrize(
    # Referring to Eq. 3.9, the notation is:
    # ( J,         (Q_l's),     (P_l's=\sqrt(Q_l)'s) )
    ("reducible", "primaries", "primes"),
    [
        # Eq. 3.24
        pytest.param(
            ("⟨12⟩", "⟨13⟩", ),
            (("|1⟩", ), ("⟨12⟩", "⟨13⟩", "⟨23⟩")),
            (("|1⟩", ), ("⟨12⟩", "⟨13⟩", "⟨23⟩")),
        ),
        pytest.param(
            ("⟨12⟩", "⟨34⟩", ),
            (("⟨12⟩", "⟨34⟩", ), ),
            (("⟨12⟩", "⟨34⟩", ), ),
        ),
        pytest.param(
            ("⟨12⟩", "[12]", ),
            (("⟨12⟩", "[12]", ), ),
            (("⟨12⟩", "[12]", ), ),
        ),
        pytest.param(
            ("⟨12⟩", "[13]", ),
            (("⟨12⟩", "[13]", ), ),
            (("⟨12⟩", "[13]", ), ),
        ),
        pytest.param(
            ("⟨12⟩", "[34]", ),
            (("⟨12⟩", "[34]", ), ),
            (("⟨12⟩", "[34]", ), ),
        ),
        # Eq. 3.26
        pytest.param(
            ("⟨12⟩", "⟨1|2+3|1]", ),
            (("|1⟩", ), ("⟨12⟩", "⟨13⟩", "⟨23⟩"), ("⟨12⟩", "[13]", )),
            (("|1⟩", ), ("⟨12⟩", "⟨13⟩", "⟨23⟩"), ("⟨12⟩", "[13]", )),
        ),
        pytest.param(
            ("⟨12⟩", "⟨1|3+4|1]", ),
            (("|1⟩", ), ("⟨12⟩", "⟨1|3+4|1]", "⟨2|3+4|1]")),
            (("|1⟩", ), ("⟨12⟩", "⟨1|3+4|1]", "⟨2|3+4|1]")),
        ),
        pytest.param(
            ("⟨12⟩", "⟨3|1+2|3]", ),
            (("⟨12⟩", "⟨13⟩", "⟨23⟩"), ("⟨12⟩", "|1⟩[13]+|2⟩[23]", )),
            (("⟨12⟩", "⟨13⟩", "⟨23⟩"), ("⟨12⟩", "|1⟩[13]+|2⟩[23]", )),
        ),
        pytest.param(
            # maps to the one in the paper by 56→12
            # this permutation is faster
            ("⟨56⟩", "⟨3|5+4|3]"),
            (("⟨56⟩", "⟨3|5+4|3]"), ),
            (("⟨56⟩", "⟨3|5+4|3]"), ),
        ),
        pytest.param(
            ("⟨12⟩", "⟨3|4+5|3]", ),
            (("⟨12⟩", "⟨3|4+5|3]", ), ),
            (("⟨12⟩", "⟨3|4+5|3]", ), ),
        ),
        # Eq. 3.27 & 3.28
        pytest.param(
            ("⟨12⟩", "⟨7|3+4|5+6|7⟩"),
            (("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("⟨12⟩", "|1⟩[1|3+4|7⟩+|2⟩[2|3+4|7⟩", ), ),
            (("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("⟨12⟩", "|1⟩[1|3+4|7⟩+|2⟩[2|3+4|7⟩", ), ),
        ),
        pytest.param(
            ("[12]", "⟨7|3+4|5+6|7⟩"),
            (("[12]", "|1]⟨1|7⟩+|2]⟨2|7⟩", ), ("[12]", "⟨7|5+6|1]", "⟨7|5+6|2]"), ),
            (("[12]", "|1]⟨1|7⟩+|2]⟨2|7⟩", ), ("[12]", "⟨7|5+6|1]", "⟨7|5+6|2]"), ),
        ),
        pytest.param(
            ("⟨17⟩", "⟨7|3+4|5+6|7⟩"),
            (("⟨17⟩", "|7⟩⟨7|"), ("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("⟨17⟩", "⟨7|5+6|2]", "⟨1|5+6|2]"), ),
            (("|7⟩", ), ("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("⟨17⟩", "⟨7|5+6|2]", "⟨1|5+6|2]"), ),
        ),
        pytest.param(
            ("[17]", "⟨7|3+4|5+6|7⟩"),
            (("[17]", "⟨7|3+4|5+6|7⟩"), ),
            (("[17]", "⟨7|3+4|5+6|7⟩"), ),
        ),
        pytest.param(
            ("⟨13⟩", "⟨7|3+4|5+6|7⟩"),
            (("⟨13⟩", "⟨7|3+4|5+6|7⟩"), ),
            (("⟨13⟩", "⟨7|3+4|5+6|7⟩"), ),
        ),
        pytest.param(
            ("[13]", "⟨7|3+4|5+6|7⟩"),
            (("[13]", "⟨7|3+4|5+6|7⟩"), ),
            (("[13]", "⟨7|3+4|5+6|7⟩"), ),
        ),
        # Eq. 3.29 & 3.31
        pytest.param(
            ("⟨7|1+2|7]", "⟨7|3+4|5+6|7⟩"),
            (("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("[12]", "|1]⟨1|7⟩+|2]⟨2|7⟩"), ("⟨7|1+2|7]", "|7⟩⟨7|"), ("⟨7|3+4|7]", "⟨7|5+6|7]", "⟨7|3+4|5+6|7⟩", "[7|3+4|5+6|7]"), ),
            (("⟨12⟩", "⟨17⟩", "⟨27⟩"), ("[12]", "|1]⟨1|7⟩+|2]⟨2|7⟩"), ("|7⟩", ), ("⟨7|3+4|7]", "⟨7|5+6|7]", "⟨7|3+4|5+6|7⟩", "[7|3+4|5+6|7]"), ),
        ),
        # Eq. 3.30
        pytest.param(
            ("⟨7|5+6|1+2|7⟩", "[7|1+2|5+6|7]"),
            (("⟨7|3+4|7]", "⟨7|5+6|7]", "⟨7|3+4|5+6|7⟩", "[7|3+4|5+6|7]"), ("⟨7|5+6|1+2|7⟩", "[7|1+2|5+6|7]", "|7⟩[5|⟨5|3+4|7]+|7⟩[6|⟨6|3+4|7]-|5⟩[7|⟨7|3+4|5]-|6⟩[7|⟨7|3+4|6]"), ),
            (("⟨7|3+4|7]", "⟨7|5+6|7]", "⟨7|3+4|5+6|7⟩", "[7|3+4|5+6|7]"), ("⟨7|5+6|1+2|7⟩", "[7|1+2|5+6|7]", "|7⟩[5|⟨5|3+4|7]+|7⟩[6|⟨6|3+4|7]-|5⟩[7|⟨7|3+4|5]-|6⟩[7|⟨7|3+4|6]"), ),
        ),
        # Eq. 3.32 & 3.33
        pytest.param(
            ("⟨12⟩", "Δ_135"),
            (("⟨12⟩", "(s_567-s_34)^2"), ),
            (("⟨12⟩", "(s_567-s_34)"), )
        ),
        pytest.param(
            # maps to the one in the paper by (12→34,34→56,56→12,7→7)
            # this permutation is faster
            ("⟨5|1+2|6]", "Δ_12|347|56"),
            (("⟨5|1+2|6]", "(s_512-s_612)^2"), ),
            (("⟨5|1+2|6]", "(s_512-s_612)"), )
        ),
        # Eq. 3.34
        pytest.param(
            ("⟨7|3+4|5+6|7⟩", "Δ_735"),
            (("⟨7|3+4|5+6|7⟩", "Δ_735", "(|3⟩[3|5+6|7⟩+|4⟩[4|5+6|7⟩-|5⟩[5|3+4|7⟩-|6⟩[6|3+4|7⟩)(⟨7|5+6|3]⟨3|+⟨7|5+6|4]⟨4|-⟨7|3+4|5]⟨5|-⟨7|3+4|6]⟨6|)", ), ),
            (("Δ_735", "(|3⟩[3|5+6|7⟩+|4⟩[4|5+6|7⟩-|5⟩[5|3+4|7⟩-|6⟩[6|3+4|7⟩)", ), ),
            # 
            marks=pytest.mark.skipif(True, reason="Does not terminate: primality not proven.")
        ),
    ],
    ids = lambda x: "(" + ",".join(x) + ")" if isinstance(x[0], str) else "(" + " & ".join(["(" + ",".join(entry) + ")" for entry in x]) + ")"
)
def test_primary_decompositions(reducible, primaries, primes):
    # Convert tuples of spinor strings to ideals in R7
    reducible = LipsIdeal7(reducible)
    primaries = list(map(LipsIdeal7, primaries))
    primes = list(map(LipsIdeal7, primes))
    # Test equality of reducible ideal with intersection of primaries
    assert reducible == Ideal.intersection(*primaries)
    # Test primality of primes
    for prime in primes:
        prime.to_full_ring()  # This needs to be performed in S_7 instead of R_7
        assert prime.primeTestDLP(verbose=False, timeout_dim=300)
    # Test primaries
    for i, prime in enumerate(primes):
        prime.to_qring(JLambda7)
        primary = primaries[i]
        if prime != primary:
            # Check primary and prime have the same dimension
            assert primary.dim == prime.dim
            # Given that we have at most one non-radical primary and that the reducible ideal is equi-dimensional,
            # we can also check dimension by quotienting away all the other primary components
            if len(primaries) > 1:
                I = reducible
                [I := I / _primary for j, _primary in enumerate(primaries) if j != i]
                assert I == primary
            # Check V(primary) == V(prime) by saturation (we only have saturation index = 2, so the following suffices)
            assert primaries[i] / prime == prime


@pytest.mark.parametrize(
    "multiplicity",
    [   
        3, 4, 5, 6, 24, 50
    ],
)
def test_codimension_of_all_brackets_ideal(multiplicity):
    # Checks Eq. 3.25 for explicit samples of n (= multiplicity)
    n = multiplicity
    oPs = Particles(n)
    oPs.make_analytical_d()
    Sn = Ring('0', tuple(numpy.concatenate([numpy.concatenate([oPs(f'|{i}⟩').flatten(), oPs(f'[{i}|').flatten()]) for i in range(1, n + 1)])), 'dp')
    JLambdan = Ideal(Sn, sum([oPs(f'|{i}⟩[{i}|') for i in range(1, n + 1)]).flatten().tolist())
    Rn = QuotientRing(Sn, JLambdan)
    I = Ideal(Rn, [oPs(f'⟨{i}|{j}⟩') for j in range(1, n + 1) for i in range(1, j)])
    assert I.codim == n - 3

